An arithmetic intersection for squares of elliptic curves with complex multiplication

Let $C$ be a genus $2$ curve with Jacobian isomorphic to the square of an elliptic curve with complex multiplication by a maximal order in an imaginary quadratic field of discriminant $-d<0$. We show that if the stable model of $C$ has bad reduction over a prime $p$ then $p \leq d/4$. We give an algorithm to compute the set of such $p$ using the so-called refined Humbert invariant introduced by Kani. Using results from Kudla-Rapoport and the formula of Gross-Keating, we compute for each of these primes $p$ its exponent in the discriminant of the stable model of $C$. We conclude with some explicit computations for $d<100$ and compare our results with an unpublished formula by the third author.

==> anc/PDR-intersection-multiplicy.magma <==
load "functionalities5.magma";

///// Examples
// List of - fundamental discriminant >7 and less than 200
dList:=[8,11, 15, 19, 20, 23, 24, 31, 35, 39, 40, 43, 47, 51, 52, 55, 56, 
59, 67, 68, 71, 79, 83, 84, 87, 88, 91, 95, 103, 104, 107, 111, 115, 116, 119, 
120, 123, 127, 131, 132, 136, 139, 143, 148, 151, 152, 155, 159, 163, 164, 167, 
168, 179, 183, 184, 187, 191, 195, 199 ];

dList2:=[ 203, 211, 212, 215, 219, 223, 227, 228, 231, 232, 235, 239, 244, 247, 248, 
251, 255, 259, 260, 263, 264, 267, 271, 276, 280, 283, 287, 291, 292, 295, 296, 
299, 303, 307, 308, 311, 312, 319, 323, 327, 328, 331, 335, 339, 340, 344, 347, 
355, 356, 359, 367, 371, 372, 376, 379, 383, 388, 391, 395, 399 ];

/* 
this computes for each d in the list and all indecomposable principal polarizations polarizations lambda_0 P
on E^2 where E has CM by O of discriminant -d:
- soluce: the list of primes of PDR for a given polarization
- sol: the list of e_(O,P,p) at each p of PDR
- solDisc: the exponents of the absolute normalised discriminant of the curve X which Jac(X)=(E^2,P) 
Only this last result is printed.
*/
for d in dList do
	Disc:=Integers()!(-d);
	print "Discriminant equal to",Disc,"with class number",ClassNumber(Disc);
	soluce:=PrimesofPDRforallPolarizations(Disc);     
	sol:=KRexponentsForAllPolarizations(soluce,Disc);
	solDisc:=ExponentOfAbsoluteNormalisedDiscriminant(sol,Disc);
	print "----------------------------------";
end for;


/////////////// running example of the article
 Disc:=-163;
	PL:=polarizations(Disc);
	pols:=[];
	for P in PL do
  		if P[2] ne "split" then pols:=pols cat [P[1]]; end if;
	end for;
	print "number of undecomposable polarizations",#pols;
// Ex.3.3
pol:=pols[5];
pol;
// Ex.3.4
TL,O,P,G,Lel:=sievingT(Disc,pol);
Lel;
// Ex.3.5
G;
// Ex.3.12
AA:=PrimesofPDR(Disc,pol);
p:=17;
sol:=AA[p];
ell0:=sol[2][1];
ell0^2;
// Ex.4.8
[Factorization(Integers()!(Determinant(T)/16)) : T in TL];
// Ex.5.7
TL:=sol[1];
for T in TL do
	Qell0:=Grampo(T);
	Qell0;
	GKinv:=GKinvariants(Qell0,p);
	GKinv;
	GKexponent(GKinv,p);
end for;
// Ex.6.6
Q<a>:=QuadraticField(-163);
P<x>:=PolynomialRing(Q);
h1:=(7144*a-151790)*x^3+(129789*a+1752597)*x^2+(-47481*a+510153)*x+(-1596*a-37250);
h1b:=(-7144*a-151790)*x^3+(-129789*a+1752597)*x^2+(47481*a+510153)*x+(1596*a-37250);
h2:=P!(x^3*Evaluate(h1b,-1/x));
f:=6^(-3)*h1*h2;
C:=HyperellipticCurve(f);
D:= Resultant(f,Derivative(f,1))/LeadingCoefficient(f);
Factorization(2^(-12)*Integers()!D);
[Valuation(Integers()!I,17) : I in IgusaInvariants(C)];
[Valuation(Integers()!I,2) : I in IgusaInvariants(C)];
[ 6-2*2, 9-2*4, 14-2*6, 16-2*8, 32-2*10 ];

// Final remarks in 7.3
for d in dList do
	Disc:=Integers()!(-d);
	PL:=polarizations(Disc);
	pols:=[];
	for P in PL do
  		if P[2] ne "split" then pols:=pols cat [P[1]]; end if;
	end for;
	print "Discriminant equal to",Disc,"with class number",ClassNumber(Disc);
	for pol in pols do
		TL,O:=sievingT(Disc,pol);
		AA:=PrimesofPDR(Disc,pol);     
		PDRL:=Keys(AA);
		primeTL:=&join{Seqset(PrimeDivisors(Integers()!(Determinant(T)/16))) : T in TL};
		potentialPDRL:={p : p in primeTL | IsInert(p,O) or IsRamified(p,O)};
		if potentialPDRL ne PDRL then print "exceptional case",d,pol,potentialPDRL diff PDRL; end if;
	end for;
end for;


for d in dList do
	Disc:=Integers()!(-d);
	PL:=polarizations(Disc);
	pols:=[];
	for P in PL do
  		if P[2] ne "split" then pols:=pols cat [P[1]]; end if;
	end for;
	print "Discriminant equal to",Disc,"with class number",ClassNumber(Disc);
	for pol in pols do
		TL,O:=sievingT(Disc,pol);
		potentialPDRL:={};
		for T in TL do 
			for p in PrimeDivisors(Integers()!(Determinant(T)/16)) do 
				if p ne 2 and (IsInert(p,O) or IsRamified(p,O)) then 
					G:=Grampo(T);
					GKinv:=GKinvariants(G,p);
					if IsOdd(GKinv[1]) or IsOdd(GKinv[2]) or IsOdd(GKinv[3]) then 
						potentialPDRL:=potentialPDRL join {p};
					end if;
				end if;
			end for;  
		end for;
		AA:=PrimesofPDR(Disc,pol);     
		PDRL:=Keys(AA);
		if potentialPDRL ne PDRL then print "exceptional case",d,pol,potentialPDRL diff PDRL; end if;
	end for;
end for;






==> anc/Polarizations20240906.magma <==
/*

DRAFT VERSION: 2024-09-06

--------------------------------------------------------------------------------


This collection of Magma routines is associated with the paper

     Principally polarized squares of elliptic curves
           with field of moduli equal to Q
        
by Alexander Gélin, Everett W. Howe, and Christophe Ritzenthaler
[GélinHoweRitzenthaler2019].

--------------------------------------------------------------------------------

Change log:

DRAFT 2024-09-06:
Used a different matrix M in the comment describing the action of the 2-torsion
on the polarizations, which leads to simpler formulas for newN1, newN2, and
newalpha. Using these formulas in polarizations() leads to a noticeable speedup.

2024-09-05: 
The previous version assumed that the quadratic field we were dealing with have 
class group of exponent dividing 2. This was sufficient for the purposes of our
application to curves over Q with Jacobians isomorphic to E x E, where E has CM
by a maximal quadratic order. But in the paper we described algorithms that work
more generally. This revision provides implementations of the more general
algorithm, including some improvements that did not get mentioned in the paper.
The code has been significantly rewritten, with more extensive documentation.

To keep notation here similar to that of the paper, we have swapped the role
of alpha and alpha-bar in the definition of the polarization associated to a
triple [N1, N2, alpha]. In the previous version of the code, alpha was the 
bottom left entry of the polarization matrix; now it is the top right.

2018-06-11: First public version.

--------------------------------------------------------------------------------


Bibliography:

[GélinHoweRitzenthaler2019]
Alexander Gélin, Everett W. Howe, and Christophe Ritzenthaler:
Principally polarized squares of elliptic curves with field of moduli equal to Q,
pp. 257–274 in:
ANTS XIII: Proceedings of the Thirteenth Algorithmic Number Theory Symposium 
(R. Scheidler and J. Sorenson, eds.), 
the Open Book Series 2, Mathematical Sciences Publishers, Berkeley, 2019.

[Hatashida1968]
Tsuyoshi Hayashida:
A class number associated with the product of an elliptic curve with itself,
J. Math. Soc. Japan 20 (1968), 26–43.

--------------------------------------------------------------------------------


The programs in this file will compute reduced forms for all of the positive 
definite unimodular binary Hermitian forms over an imaginary quadratic maximal
order O that does not contain any roots of unity other than 1 and -1.

Each reduced form is labeled as being either split (decomposable) or nonsplit
(indecomposable), and the automorphism group of the form is provided (as a list
of matrices).

-----

Notation:

Delta will be an imaginary fundamental discriminant.
O will be the corresponding maximal order.

Polarizations P will be given by sequences [N1, N2, alpha] with alpha in O and
with 0 < N1 <= N2 and N1*N2 - Norm(alpha) = 1.
Such a P will correspond to the matrix [N1, alpha; alpha-bar, N2].

The function

     HayashidaCountCurves(Delta)

computes Hayashida's count of the number of curves of genus 2 with Jacobian 
isomorphic to E x E, where E is an elliptic curve with CM by Delta. This formula
is found on pages 42–43 of [Hatashida1968], but there is a typographical error
on page 43. The expression

(1-(-1))^{(m^2-1)/8}

should be

(1-(-1)^{(m^2-1)/8}) h.

The function

     HayashidaCountPolarizations(Delta) 

computes the total number of principal polarizations on E x E (up to 
isomorphism), where E is an elliptic curve with CM by Delta. 

The function 

    polarizations(Delta)
    
will attempt to compute reduced representatives for all of the positive 
definite unimodular binary Hermitian forms over the (maximal) order of 
discriminant Delta < -4. The program may fail: It precomputes all elements of O
of norm up to f*Delta^2 for a parameter f that defaults to Log(-Delta). If it
turns out that the computation needs elements of larger norm, the program will
fail in a not-particularly-graceful way. You can tell the program to use a 
larger value of f by specifying f when you call the function:

    polarizations(Delta : f := <the value you choose>)
    
If it succeeds, the program outputs a list of triples 
    <P, splitting-type, automorphism-group>
where P is a polarization as described above, splitting-type is either "split"
or "nonsplit", and automorphism-group is a list of all of the elements of
GL(2,O) that preserve the polarization.


--------------------------------------------------------------------------------

For our paper [GélinHoweRitzenthaler2019], here are the relevant commands to run
after loading this file. This will produce a list of all of the isomorphism 
classes of polarizations on E x E with E with CM by the discriminants in 
DeltaLists, describing each as split or non-split, and giving the size of the
automorphism group of the polarized variety.





DeltaLists := [
            [ -163, -67, -43, -19, -11, -8, -7 ],
            [ -427, -403, -267, -235, -232, -187, -148, -123, -115, -91, -88, -52, -51, -40, -35, -24, -20, -15 ],
            [ -1435, -1012, -795, -760, -715, -708, -627, -595, -555, -532, -520, -483, -435, -408, -372, -340, -312, -280, -228, -195, -168, -132, -120, -84 ],
            [ -3315, -3003, -1995, -1848, -1540, -1428, -1380, -1320, -1155, -1092, -840, -660, -420 ],
            [ -5460 ]
          ];

PolarizationLists := <>;

          
h := 1; 
time for Deltas in DeltaLists do
  printf "Discriminants with class number %o\n", h;
  if h le 8 then 
    print "================================="; 
  else 
    print "=================================="; 
  end if;

  Polars := <>;
  for D in Deltas do
    time pols := polarizations(D:f:=Log(-D));
    Polars cat:= <<pols>>;
    printf "Delta := %o\n", D;
    for a in pols do printf "%o, %o, %o\n", a[1], a[2], #a[3]; end for;
    print "";
  end for;
  PolarizationLists cat:= <Polars>;
  h := h * 2;
end for;





*/


function HayashidaCountCurves(Delta)
// Delta is a negative fundamental discriminant. We output the number of curves
// having Jacobian isomorphic to E x E, where E is a fixed elliptic curve with 
// CM by the imaginary quadratic order of discriminant Delta. We use the formula
// from [Hatashida1968] mentioned above, with the correction mentioned above.

  if not IsFundamentalDiscriminant(Delta) or not Delta lt 0 then
    error "Input must be a negative fundamental discriminant.";
  end if;
  
  if 0 eq Delta mod 4 then
    m := Integers()!(-Delta/4);
  else 
    m := Integers()!-Delta;
  end if;

 // Deal with the small cases: Delta = -3, Delta = -4, and Delta = -8.
  case m:
    when 1: return 0;
    when 2: return 1;
    when 3: return 0;
  end case;

  pb := PrimeBasis(m);
  t := #PrimeBasis(-Delta);
  h := ClassNumber(Delta);

  // Hayashida's formula depends on the value of m mod 8, so we break into
  // cases.
  
  if 3 eq m mod 4 then
    H := (1/24)* &*[p + (-1)^((p-1) div 2) : p in pb]
         + (1/6) * &*[1 + (-1)^((p-1) div 2) * LegendreSymbol(p,3) : p in pb ]
         + (1/4) * (1 - (-1)^((m^2-1) div 8)) * h  // HAYASHIDA'S TYPO CORRECTED
         - 2^(t-3);
  end if;
  
  if 1 eq m mod 4 then
    H := (1/8)* &*[p + (-1)^((p-1) div 2) : p in pb]
         + (1/4) * h 
         - 2^(t-4);
  end if;
  
  if 2 eq m mod 8 then
    H := (7/24)* &*[p + (-1)^((p-1) div 2) : p in pb | p ne 2]
         + (1/3) * &*[1 + (-1)^((p-1) div 2) * LegendreSymbol(p,3) : p in pb | p ne 2]
         + (1/4) * h 
         - 2^(t-4);
  end if;
  
  if 6 eq m mod 8 then
    H := (3/8)* &*[p + (-1)^((p-1) div 2) : p in pb | p ne 2]
         + (1/4) * h 
         - 2^(t-4);
  end if;
  
  return Integers()!H;
end function;



function HayashidaCountPolarizations(Delta)
// Again, Delta is assumed to be a negative fundemental discriminant. 
// We return the number of nonisomorphic principal polarizations on E x E, where
// E is an arbitrary elliptic curve with CM by the imaginary quadratic order of
// discriminant Delta. This is the sum H + h_2, where H is the count of curves
// with Jacobian E x E (computed by the preceding function) and where h_2 is the
// number of isomorphism class of split polarizations, which Hayashida shows is
// equal to (h + 2^{t-1})/2, where t is the number of distinct prime factors of
// Delta; see Section 2 of [Hatashida1968]. Note thaht 2^{t-1} is equal to the
// size of the 2-torsion subgroup of the class group of Delta, by genus theory.
// This formula is also Corollary 3.4 of [GélinHoweRitzenthaler2019].

  if not IsFundamentalDiscriminant(Delta) or not Delta lt 0 then
    error "Input must be a negative fundamental discriminant.";
  end if;
  
  curves := HayashidaCountCurves(Delta);
  twotorsion := 2^(#PrimeBasis(-Delta)-1);
  h := ClassNumber(Delta);
  split := (h + twotorsion) div 2;
  return curves + split;
end function;


function conjugate(x)
// Utility function to compute the Galois conjugate of an element of a quadratic
// field.
  return Trace(x) - x;
end function;


function conjugate_transpose(M)
// Utility function to return the conjugate transpose of a 2 x 2 matrix with
// entries in a quadratic field.
  return Transpose(Matrix(2,[conjugate(a) : a in Eltseq(M)]));
end function;




procedure compute_automorphisms(~P,~elements,~starting,~ending,~autos)
// Procedure to compute the automorphisms of a polarization on E x E. 
// P is the polarization, represented by a triple [N1, N2, alpha] as described
// at the top of this file. The variable autos will be filled with the 
// automorphisms of the polarized variety (E x E, P), with each automorphism
// represented by a 2 x 2 matrix that we take to act on E x E. The variable
// elements contains a list of elements of O of small norm, sorted by norm.
// The variables starting and ending have the property that starting[n+1] and
// ending[n+1] indicate where in the variable elements one finds the first element
// of norm n and the last element of norm n. If there are no such elements, then
// starting[n+1] = ending[n+1] = -1.


  N1 := Integers()!P[1];
  N2 := Integers()!P[2];
  alpha := P[3];
  alphabar := conjugate(alpha);
  
  O := Parent(alpha);
  
  // The matrix giving the polarization:
  Pmatrix := Matrix(2,[N1,alpha,alphabar,N2]);

  // Initialize the list of automorphisms.
  autos := [];
  
  
  // An automorphism of (E x E, P) must take the vector [1,0] to a vector
  // whose length is equal to N1, where the length of a vector V is the value
  // (conjugate transpose of V) * P * V. It must also take [0,1] to a vector
  // of length N2. We find all possible pairs of such vectors and compute which
  // pairs give rise to an automorphism. 
  
  // The sequence normN1 will end up containing vectors in O x O whose lengths
  // are equal to N1.
  
  normN1 := []; 
  
  // To compute the vectors of length N1, we use Remark 3.7 from
  // [GélinHoweRitzenthaler2019]. If [x,y] has length n, then we have
  // Norm(N1*x + alpha*y) + Norm(y) = n*N1. So to find vectors of length N1,
  // we let y range over elements of norm up to N1*N1, and then we let z range 
  // over elements of norm N1*N1 - Norm(y), and for each z we check whether
  // z - alpha*y is divisible by N1 in O, in which case we set 
  // x = (z - alpha*y)/N1.

  for ynorm in [0..N1*N1] do
    linearnorm := N1*N1 - ynorm;
    if starting[ynorm+1] ne -1 and starting[linearnorm+1] ne -1 then
      ys := [elements[i] : i in [starting[ynorm+1]..ending[ynorm+1]]];
      linears := [elements[i] : i in [starting[linearnorm+1]..ending[linearnorm+1]]];
      for lin in linears, y in ys do
        x := (lin - alpha*y)/N1;
        if x in O then
          normN1 cat:= [[O!x,y]];
        end if;
      end for;
    end if;
  end for;

  // Now we use the same method to calculate the vectors of length N2.
  normN2 := [];

  for ynorm in [0..N1*N2] do
    linearnorm := N1*N2 - ynorm;
    if starting[ynorm+1] ne -1 and starting[linearnorm+1] ne -1 then
      ys := [elements[i] : i in [starting[ynorm+1]..ending[ynorm+1]]];
      linears := [elements[i] : i in [starting[linearnorm+1]..ending[linearnorm+1]]];
      for lin in linears, y in ys do
        x := (lin - alpha*y)/N1;
        if x in O then
          normN2 cat:= [[O!x,y]];
        end if;
      end for;
    end if;
  end for;
  
  // Now for each pair u, v of vectors, we see whether the map that sends [1,0]
  // to u and [0,1] to v gives an automorphism.

  for u in normN1, v in normN2 do
    mat := Matrix(2,[u[1],v[1],u[2],v[2]]);
    matbar := Matrix(2,[conjugate(u[1]),conjugate(u[2]),conjugate(v[1]),conjugate(v[2])]);
    if matbar * Pmatrix * mat eq Pmatrix then
      autos cat:= [mat];
    end if;
  end for;
  
  return;
end procedure;



procedure reduce_polarization(~P,~elements,~starting,~ending : verbose := false)

// Given a polarization P and variables elements, starting, and ending (as 
// described in the comments to the preceding procedure), we find the smallest
// equivalent polarization. Here "smallest" means that if the polarization is
// [N1, N2, alpha], then N1 is as small as possible, and N2 is as small as
// possible given the value of N1, and alpha satisfies the following condition
// (given N1 and N2):  Consider the set of alphas obtained in equivalent 
// polarizations (with the given N1 and N2) with the smallest non-negative
// trace. If there is only one such alpha, choose it. Otherwise, choose the one
// with positive imaginary part.

  alerted := false;
  P1 := Integers()!P[1];
  P2 := Integers()!P[2];
  alpha := P[3];
  
  if P1 gt P2 then
    P1 := Integers()!P[2];
    P2 := Integers()!P[1];
    alpha := conjugate(alpha);
    P := [P1,P2,alpha];
  end if;

  alphabar := conjugate(alpha);

  O := Parent(P[3]);
  Delta := Discriminant(O);

  if verbose then printf "Searching for vectors of length: "; end if;

  N1 := 0;
  repeat
    N1 +:= 1;
    if verbose then printf "%o ", N1; end if;
    if Norm(elements[#elements]) lt N1*P1 then
      error "We did not precompute enough norms.";
    end if;

    // This variable will contain vectors of norm N1.
    shorts1 := []; 

    for ynorm in [0..N1*P1] do
      linearnorm := N1*P1 - ynorm;
      if starting[ynorm+1] ne -1 and starting[linearnorm+1] ne -1 then
        ys := [elements[i] : i in [starting[ynorm+1]..ending[ynorm+1]]];
        linears := [elements[i] : i in [starting[linearnorm+1]..ending[linearnorm+1]]];
        for lin in linears, y in ys do
          x := (lin - alpha*y)/P1;
          if x in O then
            shorts1 cat:= [[O!x,y]];
          end if;
        end for;
      end if;
    end for;

    primitiveshorts1 := [v : v in shorts1 | 1 eq Norm(ideal<O | v[1],v[2]>)];
  until #primitiveshorts1 gt 0;

  if verbose then printf "\n\nFound a primitive vector of length %o!\n\n", N1; end if;

  /*
  We've found short vectors that are part of a basis.
  Let's rewrite our polarization on the new basis.
  That will (possibly) reduce the size of P1, and it will make it clear that
    the second coordinate of the other basis vector will have to be a unit.
  Do this for all short vectors simultaneously.
  */
  
  Pmatrix := Matrix(2,[P1,alpha,alphabar,P2]);

  newpols := [];

  for uv in primitiveshorts1 do
    u := uv[1];
    v := uv[2];
    if u*v eq 0 then
      if u eq 0 then uprime := 0; vprime := v; end if;
      if v eq 0 then uprime := u; vprime := 0; end if;
    else
      bool, uprime,vprime := Idempotents(ideal<O|u>,ideal<O|v>);
      assert bool;
      uprime := O!(uprime/u);
      vprime := O!(vprime/v);
    end if;
    assert 1 eq u*uprime + v*vprime;
    Mmatrix := Matrix(2,[u,-vprime,v,uprime]);
    Mmatrixstar := Matrix(2,[conjugate(u),conjugate(v),-conjugate(vprime),conjugate(uprime)]);
    newPmatrix := Mmatrixstar * Pmatrix * Mmatrix;
    newP1 := newPmatrix[1,1];
    newP2 := newPmatrix[2,2];
    newPalpha := newPmatrix[1,2];
    assert newP1 eq N1;
    newP1 := Integers()!newP1;
    newP2 := Integers()!newP2;
    newPalpha := O!newPalpha;
    newP := [newP1,newP2,newPalpha];
    newpols cat:= [newP];
  end for;
    

  if verbose then printf "Searching for vectors of length: "; end if;


  N2 := N1-1;
  repeat 
    N2 +:= 1;
    if verbose then printf "%o ", N2; end if;

    if Norm(elements[#elements]) lt N2*N1 then
      error "We did not precompute enough norms.";
    end if;

    allshorts2 := [];
    ys := [O!1,-1];
    
    for Q in newpols do
      // The following variable will contain vectors of norm N2.
      shorts2 := []; 
      linearnorm := N2*N1-1;
      if starting[linearnorm+1] eq -1 then
        linears := [];
      else
        linears := [elements[i] : i in [starting[linearnorm+1]..ending[linearnorm+1]]];
        for lin in linears, y in ys do
          x := (lin - conjugate(Q[3])*y)/N1;
          if x in O then
            shorts2 cat:= [[O!x,y]];
          end if;
        end for;
      end if;
      allshorts2 cat:= [shorts2];
    end for;


  until &+[#z : z in allshorts2] gt 0;
  
  
  //   [v1[1]-bar  v1[2]-bar] [N1        alpha] [v2[1]]
  //                          [alpha-bar N2   ] [v2[2]]
  
  // = [v1[1]-bar  v1[2]-bar] [N1*v2[1] + alpha*v2[2]]
  //                          [alpha-bar*v2[1] + N2*v2[2]]
  
  // = N1*(v1[1]-bar)*v2[1] + (alpha)(v1[1]-bar)*v2[2] + (alpha-bar)*(v1[2]-bar)*v2[1] + N2*(v1[2]-bar)*v2[2]
  
  
  newalphas := [];
  for i in [1..#newpols] do
    Q := newpols[i];
    for v2 in allshorts2[i] do
      newalphas cat:=[ Q[1]*v2[1] + conjugate(Q[3])*v2[2]              ];
    end for;
  end for;
  
  setalphas := Set(newalphas);
  mintrace := Min([Trace(a) : a in setalphas | Trace(a) ge 0]);
  newalphas := [a : a in setalphas | Trace(a) eq mintrace];
  
  if #newalphas eq 1 then
    new := newalphas[1];
  else
    new := [a : a in newalphas | Eltseq(a)[2] ge 0][1];
  end if;

  P := [N1,N2,O!new];
  
  if verbose then printf "\n\nReduced the polarization to %o.\n\n", P; end if;
end procedure;



// See below for an explanation of these variables:
// elements, starting, ending
 
procedure set_reduced_flag(~P,~flag,~elements,~starting,~ending)

/* Given a polarization on O x O, check to see whether it is reduced
   (as defined above).
   
   The boolean variable "flag" will give the answer.
*/   

  alerted := false;
  P1 := Integers()!P[1];
  P2 := Integers()!P[2];
  alpha := P[3];
  
  if P1 gt P2 then
    flag:=false;
    return;
  end if;

  alphabar := conjugate(alpha);

  O := Parent(P[3]);
  Delta := Discriminant(O);

  N1 := 0;
  repeat
    N1 +:= 1;
    if Norm(elements[#elements]) lt N1*P1 then
      error Error("We did not precompute enough norms.");
    end if;
    
    shorts1 := []; // will contain vectors of norm N1

    for ynorm in [0..N1*P1] do
      linearnorm := N1*P1 - ynorm;
      if starting[ynorm+1] ne -1 and starting[linearnorm+1] ne -1 then
        ys := [elements[i] : i in [starting[ynorm+1]..ending[ynorm+1]]];
        linears := [elements[i] : i in [starting[linearnorm+1]..ending[linearnorm+1]]];
        for lin in linears, y in ys do
          x := (lin - alpha*y)/P1;
          if x in O then
            shorts1 cat:= [[O!x,y]];
          end if;
        end for;
      end if;
    end for;

    primitiveshorts1 := [v : v in shorts1 | 1 eq Norm(ideal<O | v[1],v[2]>)];
  until #primitiveshorts1 gt 0;

  if N1 lt P1 then flag:=false; return; end if;

  /*
  We've found short vectors that are part of a basis.
  Let's rewrite our polarization on the new basis.
  That will (possibly) reduce the size of P1, and it will make it clear that
    the second coordinate of the other basis vector will have to be a unit.
  Do this for all short vectors simultaneously.
  */
  
  Pmatrix := Matrix(2,[P1,alpha,alphabar,P2]);

  newpols := [];

  for uv in primitiveshorts1 do
    u := uv[1];
    v := uv[2];
    if u*v eq 0 then
      if u eq 0 then uprime := 0; vprime := v; end if;
      if v eq 0 then uprime := u; vprime := 0; end if;
    else
      bool, uprime,vprime := Idempotents(ideal<O|u>,ideal<O|v>);
      assert bool;
      uprime := O!(uprime/u);
      vprime := O!(vprime/v);
    end if;
    assert 1 eq u*uprime + v*vprime;
    Mmatrix := Matrix(2,[u,-vprime,v,uprime]);
    Mmatrixstar := Matrix(2,[conjugate(u),conjugate(v),-conjugate(vprime),conjugate(uprime)]);
    newPmatrix := Mmatrixstar * Pmatrix * Mmatrix;
    newP1 := newPmatrix[1,1];
    newP2 := newPmatrix[2,2];
    newPalpha := newPmatrix[2,1];
    assert newP1 eq N1;
    newP1 := Integers()!newP1;
    newP2 := Integers()!newP2;
    newPalpha := O!newPalpha;
    newP := [newP1,newP2,newPalpha];
    newpols cat:= [newP];
  end for;
    
  N2 := N1-1;
  repeat 
    N2 +:= 1;
    if Norm(elements[#elements]) lt N2*N1 then
      error Error("We did not precompute enough norms.");
    end if;
    
    allshorts2 := [];
    ys := [O!1,-1];
    
    for Q in newpols do
      shorts2 := []; // will contain vectors of norm N2
      linearnorm := N1*N2-1;
      if starting[linearnorm+1] eq -1 then 
        linears := []; 
      else
        linears := [elements[i] : i in [starting[linearnorm+1]..ending[linearnorm+1]]];
        for lin in linears, y in ys do
          x := (lin - conjugate(Q[3])*y)/N1;
          if x in O then
            shorts2 cat:= [[O!x,y]];
          end if;
        end for;
        allshorts2 cat:= [shorts2];
      end if;
    end for;
  until &+([0] cat [#z : z in allshorts2]) gt 0;

  if N2 ne P2 then flag:=false; return; end if;
  
  newalphas := [];
  for i in [1..#newpols] do
    Q := newpols[i];
    for v2 in allshorts2[i] do
      newalphas cat:=[ Q[1]*v2[1] + conjugate(Q[3])*v2[2]              ];
    end for;
  end for;
  
  setalphas := Set(newalphas);
  mintrace := Min([Trace(a) : a in setalphas | Trace(a) ge 0]);
  newalphas := [a : a in setalphas | Trace(a) eq mintrace];
  
  if #newalphas eq 1 then
    new := newalphas[1];
  else
    new := [a : a in newalphas | Eltseq(a)[2] ge 0][1];
  end if;

  flag := (P[3] eq O!new);
  return;
end procedure;


function order2(Delta)

// return generators (and extra information) for class group elements of
// order 2.
// namely, return n, alpha, x, y
// where (n,alpha) is an ideal of order 2 in class group
// and where n^2 * x - y*Norm(alpha) = n

  K := QuadraticField(Delta);
  O := MaximalOrder(K);
  
  ideals := [];


  case Delta mod 8:
    when 4:
      m := Delta div 4;
      assert O.2^2 eq m;
      for d in Divisors(-m) do
        if d^2 lt -m then
          n := d;
          alpha := O.2;
          g,x,y := ExtendedGreatestCommonDivisor(n^2,-Integers()!Norm(alpha));
          assert g eq n;
          assert x*n^2 - y*Norm(alpha) eq n;
          if d gt 1 then 
            ideals cat:= [<n,alpha,x,y>];
          end if;
          n := 2*d;
          const := (m mod (2*d));
          if const gt d then const-:=2*d; end if;
          alpha := O.2 + const;
          g,x,y := ExtendedGreatestCommonDivisor(n^2,-Integers()!Norm(alpha));
          assert g eq n;
          assert x*n^2 - y*Norm(alpha) eq n;
          ideals cat:= [<n,alpha,x,y>];
        end if;
      end for;
    when 0:
      m := Delta div 4;
      assert O.2^2 eq m;
      for d in Divisors(-m) do
        n := d;
        alpha := O.2;
        g,x,y := ExtendedGreatestCommonDivisor(n^2,-Integers()!Norm(alpha));
        assert g eq n;
        assert x*n^2 - y*Norm(alpha) eq n;
        if d gt 1 then 
          ideals cat:= [<n,alpha,x,y>];
        end if;
      end for;
    when 1:
      m := Delta;
      assert (2*O.2-1)^2 eq m;
      for d in Divisors(-m) do
        if d^2 lt -m then
          n := d;
          alpha := 2*O.2 - 1;
          g,x,y := ExtendedGreatestCommonDivisor(n^2,-Integers()!Norm(alpha));
          assert g eq n;
          assert x*n^2 - y*Norm(alpha) eq n;
          if d gt 1 then 
            ideals cat:= [<n,alpha,x,y>];
          end if;
        end if;
      end for;
    when 5:
      m := Delta;
      assert (2*O.2-1)^2 eq m;
      for d in Divisors(-m) do
        if d^2 lt -m then
          n := d;
          alpha := 2*O.2 - 1;
          g,x,y := ExtendedGreatestCommonDivisor(n^2,-Integers()!Norm(alpha));
          assert g eq n;
          assert x*n^2 - y*Norm(alpha) eq n;
          if d gt 1 then 
            ideals cat:= [<n,alpha,x,y>];
          end if;
        end if;
      end for;
  end case;
  
  return ideals;
end function;



procedure class_group_reps(~class_group_elements, ~elements)

// return generators (and extra information) for class group elements.
// namely, return n, alpha, x, y, o
// where (n,alpha) is an ideal in class group
// and where n^2 * x - y*Norm(alpha) = n
// and o is the order of the ideal in the class group

// class_group_elements is an empty list.
// elements is a list of elements of O of small norm.

  K := Parent(elements[1]);
  O := MaximalOrder(K);
  Delta := Discriminant(O);
  
  G,phi := ClassGroup(O);
  // G is the class group as an abstract group.
  // phi is a map that takes an element of G to an ideal representing that class
  CGrep := Inverse(phi);
  // CGrep sends an ideal to its class in G.
  
  // We want class group representatives that are small.
  // We will be working with relatively small discriminants, so we do this
  // inefficiently, as we expect it to be a small amount of work compared to 
  // the rest of our algorithm.

  // Our plan: List elements alpha of small norm. For each such alpha,
  // find rational integers n that divide Norm(alpha), that are not
  // divisible by inert primes, and such that GCD(n^2, Norm(alpha)) = n. 
  // Compute the image of the ideal (n,alpha) in the class group, and if we do 
  // not already have a representative for that element, add (n,alpha) to our
  // list.
  
  class_group_elements := [<1, O!0, 1, 0, G!0, 1>];

  taken := [Identity(G)];

  
  for alpha in elements do
    N := Integers()!Norm(alpha);
    if N gt 1 then
      M := 1;
      for p in PrimeBasis(N) do
        if p eq 2 then
          case Delta mod 8:
            when 1: 
              // 2 is split. 
              M *:= 2^Valuation(N,2);
            when 5: 
            ;
              // 2 is inert. 
            else
              // 2 is ramified.
              M *:= 2;
          end case;
        else
          // p is odd
          case LegendreSymbol(Delta,p):
            when 1:
              M *:= p^Valuation(N,p);
            when 0: 
              M *:= p;
          end case;
        end if;
      end for;
      
      // Let n run through the divisors of M.
      for n in Divisors(M) do
        I := ideal<O | n,alpha>;
        g := CGrep(I);
        if not g in taken then
          gcd,x,y := ExtendedGreatestCommonDivisor(n^2,-Integers()!Norm(alpha));
          if gcd eq n then
            taken cat:= [g];
            class_group_elements cat:= [<n,alpha,x,y,g,Order(g)>];
            if #taken eq #G then
              break alpha;
            end if;
          end if;
        end if;
        // Now obtain the inverse of g with the conjugate ideal
        if not -g in taken then
          gcd,x,y := ExtendedGreatestCommonDivisor(n^2,-Integers()!Norm(alpha));
          if gcd eq n then
            taken cat:= [-g];
            class_group_elements cat:= [<n,Conjugate(alpha),x,y,g,Order(g)>];
            if #taken eq #G then
              break alpha;
            end if;
          end if;
        end if;

      end for;
    end if;
  end for;

end procedure;



/*
The function below uses a speedup based on the fact that the 2-torsion of
the class group acts on the set of principal polarizations of O x O. The action
is as follows:

Given a 2-torsion element represented by an ideal I, and given a polarization
P := [N1, alpha; alphabar, N2], we note that P is also a polarization of I x I.
Since I is 2-torsion, there is an isomorphism O x O --> I x I. Pulling P back
via this isomorphism gives another principal polarization on O x O.

To make this explicit, we use a particular representation of the ideal classes
of order 2. Namely, if our field K is Q(\sqrt{m}) with m squarefree, then every
ideal class of order 2 has a representative ideal I that is stable under complex
conjugation. The function order2() defined above produces such I. (And it is
easy to see that if I is stable under conjugation, then I has order 1 or 2 in
the class group.)

Let I = (n, beta) be an ideal stable under complex conjugation. Let x and y
be integers such that x*n^2 - y*Norm(beta) = n. Then we see that the matrix M
below gives an isomorphism O x O --> I x I:

M = [x*n       beta]
    [y*betabar    n]

Given a polarization 

P = [N1       alpha]
    [alphabar    N2]
    
we see that the pullback of P by M is (1/n) Mstar * P * M, where Mstar is the
conjugate transpose of M. That is, the pullback is

(1/n) [x*n     y*beta] [N1       alpha] [x*n       beta]
      [betabar      n] [alphabar    N2] [y*betabar    n],
      
and we compute that this is equal to

[newN1       newalpha]
[newalphabar    newN2],

where 

   newN1 := x^2*n*N1 + x*y*alpha*betabar + x*y*alphabar*beta + y^2*N2*beta*betabar/n
newalpha := x*n*alpha + x*N1*beta + y*N2*beta + y*alphabar*beta^2/n
   newN2 := n*N2 + alpha*betabar + alphabar*beta + N1*beta*betabar/n.

In the function below, we use this action to get more polarizations from each
on we find by enumeration.
*/





function polarizations(Delta: f := -1, verbose := false, veryverbose := false)
  // "f" indicates whether to use the default upper bound on the size of the
  //      precomputed list of elements of O of given norms.
  // Require that Delta be fundamental.
  // Compute number of polarizations via Hayashida.
  // Enumerate pairs N1, N2, and for each pair, enumerate alpha with N1*N2 - Norm(alpha) = 1.
  // Check to see if we get a reduced polarization.
  // If we do, add to list.
  // Also, add to the list all of the polarizations associated to this one by
  //     action of the two-torsion of the class group.
  // Stop when we have them all.
  // Return the list of polarizations, together with their automorphism groups.
  
  // The variable "elements" will contain a list of all of the elements of O
  // whose norm is less than factor*Delta^2, where "factor" is either set to
  // the value of the optional input "f", or is equal to 0.7*Log(-Delta).
  // The list will be sorted in increasing order of the norm.
  // The variables "starting" and "ending" will have the following properties:
  // For every n < factor*Delta^2 that is a norm, starting[n+1] will be the
  // index of the first element of "elements" that has norm n, and ending[n+1]
  // will be the index of the last element in "elements" that has norm n.
  // If n < factor*Delta^2 is not a norm, then starting[n+1] = ending[n+1] = -1.
  
  // "elements", "starting", and "ending" will be passed to various procedures.
  
  assert IsFundamentalDiscriminant(Delta);
  K := QuadraticField(Delta);
  O<w> := MaximalOrder(K);
  
  if f eq -1 then 
    factor := 0.7*Log(-Delta);
  elif f eq -2 then
      if 0 eq Delta mod 2 then factor := 0.06-0.001*Delta;
      else factor := 0.18-0.0002*Delta; end if;
  else
    factor := f;
  end if;    
  
  bigelements := Ceiling(factor*Delta^2);
  
  elements := [];
  if 0 eq Delta mod 2 then
    m := -(Delta div 4);
    assert O.2^2 eq -m;
    y := 0;
    while m*y^2 lt bigelements do
      x := 0;
      norm := x^2 + m*y^2;
      while norm lt bigelements do
        elements cat:= [z : z in {O![x,y],O![x,-y],O![-x,y],O![-x,-y]}];
        x +:=1;
        norm := x^2 + m*y^2;
      end while;
      y+:=1;
    end while;
  else
    m := -Delta;
    assert (2*O.2 - 1)^2 eq -m;
    y := 0;
    while m*y^2 lt 4*bigelements do
      x := y mod 2;
      norm := x^2 + m*y^2;
      while norm lt 4*bigelements do
        elements cat:= [z : z in {O![(x-y) div 2,y], O![(x+y) div 2,-y], O![(-x-y) div 2,y], O![(-x+y) div 2,-y]}];
        x +:=2;
        norm := x^2 + m*y^2;
      end while;
      y+:=1;
    end while;
  end if;

  normelements := [Norm(a) : a in elements];
  
  ParallelSort(~normelements,~elements);
  
  starting := [-1 : i in [0..bigelements]];
  ending := starting;
  
  n := 0;
  starting[1] := 1;
  for i in [2..#elements] do
    if Norm(elements[i]) ne n then
      ending[n+1] := i-1;
      n := Norm(elements[i]);
      starting[n+1] := i;
    end if;
  end for;
  ending[n+1] := #elements;
  
  
  
  
  if verbose then printf "I have finished computing and sorting all elements of norm less than %o.\n\n",bigelements; end if;
  
  class_group_elements := [];
  
  class_group_reps(~class_group_elements,~elements);
  
  
  // torsion := [a: a in class_group_elements | a[6] eq 2];
  torsion := order2(Delta);
  
  goal := HayashidaCountPolarizations(Delta);
  pols := [];
  justpols := [];
  
  if verbose then printf "We are searching for %o polarizations.\n\n", goal; end if;
  
  // First, create the split polarizations.
  
  taken := [];
  for I in class_group_elements do
    n,alpha,x,y,g,o := Explode(I);
    // Ideal is (n,alpha). We have x*n^2 - y*Norm(alpha) = n. And o is the
    // order of the ideal in the class group.
    
    // We have an isomorphism O x O --> I x Ibar given by
    // [ x*n        y*alpha ]
    // [ alphabar   n       ]
    // We pull back the product polarization on the lattice I x I^{-1} via
    // this ismorphism.
    
    // Only use one element from each g, -g pair.
    
    if not g in taken then
      taken cat:= [g,-g];
      cofactor := Integers()!(Norm(alpha)/n);
      N1 := x + (x*y + 1)*cofactor;
      N2 := n + y^2*cofactor;
      beta := (x*y + 1)*alpha;
    
      Q := [N1,N2,beta];
      reduce_polarization(~Q,~elements,~starting,~ending: verbose:=veryverbose);
    
      pols cat:= [<Q, "split">];
      justpols cat:= [Q];
    end if;
  end for;

  
  // Now the nonsplit polarizations. For these, the product of P1 and P2
  // is at least 4.

  product := 3;
  while #pols lt goal do
    product +:= 1;
    for N1 in Divisors(product) do
      N2 := product div N1;
      if N1 le N2 and N1 gt 1 then
        // N1*N2 - Norm(alpha) = 1
        norm := N1*N2 - 1;
        if starting[norm+1] eq -1 then
          alpha_list := [];
        else
          alpha_list := [elements[i] : i in [starting[norm+1]..ending[norm+1]]];
          alpha_list := [a : a in alpha_list | Trace(a) ge 0];
        end if;
        
        for alpha in alpha_list do
          P := [N1, N2, alpha];
          Preduced := true;
          set_reduced_flag(~P,~Preduced,~elements,~starting,~ending);
          if Preduced and not P in justpols then
            pols cat:= [<P,"nonsplit">];
            justpols cat:= [P];
            if verbose then 
              printf "Here is another polarization: %o\n", P;
              printf "We have %o left to find.\n\n", goal-#pols;
            end if;
            // Now let the two-torsion of the class group act.
            alphabar := conjugate(alpha);
            for t in torsion do
              if goal eq #pols then break t; end if;
              n := t[1]; 
              beta := t[2];
              betabar := conjugate(beta);
              x := t[3];
              y := t[4];
              
              TraceABbar := Trace(alpha*betabar);
              NormBovern := Norm(beta)/n;
              BBovern := beta^2/n;

              newN1 := x^2*n*N1 + x*y*TraceABbar + y^2*N2*NormBovern;
              newalpha := x*n*alpha + x*N1*beta + y*N2*beta + y*alphabar*BBovern;
              newN2 := NormBovern*N1 + TraceABbar + n*N2;

              newN1 := Integers()!newN1;
              newN2 := Integers()!newN2;
              newalpha := O!newalpha;

              if verbose then printf "Working to reduce %o ...\n", [newN1,newN2,newalpha]; end if;
              Q := [newN1,newN2,newalpha];
              reduce_polarization(~Q,~elements,~starting,~ending: verbose:=veryverbose);
              if not Q in justpols then
                pols cat:= [<Q,"nonsplit">];
                justpols cat:= [Q];
                if verbose then 
                  printf "Here is another polarization: %o\n", Q;
                  printf "We have %o left to find.\n\n", goal-#pols;
                end if;
              end if;
            end for;
            if #pols eq goal then 
              break N1;
            end if;
          end if;
        end for;
      end if;
    end for;
  end while;
  
  Sort(~pols);
  answer := [];
  for P in pols do
    Q := P[1];
    Pautos := [];
    compute_automorphisms(~Q,~elements,~starting,~ending,~Pautos);
    answer cat:= [<P[1], P[2], Pautos>];
  end for;
 
  return answer;
      
end function;


==> anc/close-formula.magma <==

load "functionalities5.magma";

dList:=[11, 15, 19, 20, 23, 24, 31, 35, 39, 40, 43, 47, 51, 52, 55, 56, 
59, 67, 68, 71, 79, 83, 84, 87, 88, 91, 95, 103, 104, 107, 111, 115, 116, 119, 
120, 123, 127, 131, 132, 136, 139, 143, 148, 151, 152, 155, 159, 163, 164, 167, 
168, 179, 183, 184, 187, 191, 195, 199 ];

dListodd:=[d : d in dList | IsOdd(d)];

// program to compute the data of the close formula in the Tables of the article
for d in dListodd do
  Disc:=-d;
  print "Discriminant equal to",Disc,"with class number",ClassNumber(Disc);
  PL:=polarizations(Disc);
  O<w>:=Parent(PL[1][1][1]);
  F<a>:=NumberField(O);
  pols:=[];
  for P in PL do
    if P[2] ne "split" then pols:=pols cat [P[1]]; end if;
  end for;

  for pol in pols do
    print "Doing case",pol;
// compute the Riemann matrix tau corresponding to the polarization pol 
    tau:=RiemannMatrixPolarized(w,pol,F);
// computing the solution of the Humbert system relative to tau
    Lhumbert:=SolveHumbertSystem(w,tau); 
// the gram matrix for the vectors z_i with repect to Kudla quadratic form
    GramVillegas:=LLLGram(Matrix(Rationals(),[[bf(Lhumbert[i],Lhumbert[j]) : i in [1..3]] : j in [1..3]]));
    G:=LLLGram(ChangeRing(-Disc*GramVillegas^(-1),Integers()));
    print "primes and exponents are",VillegasCountOld(Disc,G);
  end for;
print "-------------------------------------------------";
end for;




// This does the same but using the interpretation of the matrix Q in terms of special endomorphisms.

for d in dListodd do
  Disc:=-d;
  print "Discriminant equal to",Disc,"with class number",ClassNumber(Disc);
  PL:=polarizations(Disc);
  O<w>:=Parent(PL[1][1][1]);
  F<a>:=NumberField(O);
  pols:=[];
  for P in PL do
    if P[2] ne "split" then pols:=pols cat [P[1]]; end if;
  end for;
  for pol in pols do
    print "Doing case",pol;
    SEL:=SpecialEndomorphisms(Disc,pol);
    Gram0:=LLLGram(Matrix([[bkani(A,B) : A in SEL] : B in SEL]));
// here we compute with Gram0/2 and 2 and check that the coefficients x,y,z are even
// in order to avoid matrices with non-integral coefficients for which our way of finding 
// the positive definite matrices can miss cases for which Q(m) is not integral but the determinant of
// T is.
    solsGram0:=DPsolutions(Gram0/2,2 : Al:="special");
    Qlist:=[Q/2 : Q in solsGram0 | IsIntegral(Determinant(Q/2))];
    print "primes and exponents are",VillegasCount(Disc,Qlist);
  end for;
print "-------------------------------------------------";
end for;


// this is used for one remark in the introduction about the work of Kudla-Rapoport
Disc:=-163;
PL:=polarizations(Disc);
O<w>:=Parent(PL[1][1][1]);
F<a>:=NumberField(O);
pols:=[];
for P in PL do
    if P[2] ne "split" then pols:=pols cat [P[1]]; end if;
end for;
pol:=pols[2];
SEL:=SpecialEndomorphisms(Disc,pol);
GramKR:=LLLGram(Matrix([[bkudla(A,B) : A in SEL] : B in SEL]));
// determinant is equal to d/4
solsGramKR:=DPsolutions(GramKR,1 : Al:="none");
[Determinant(sol) : sol in solsGramKR];
Q:=solsGramKR[4];
GKinv:=GKinvariants(Grampo(Q),3);
GKexponent(GKinv,3);








==> anc/explicit-curves.magma <==

load "functionalities5.magma";

dList:=[8,11, 15, 19, 20, 23, 24, 31, 35, 39, 40, 43, 47, 51, 52, 55, 56, 
59, 67, 68, 71, 79, 83, 84, 87, 88, 91, 95]; 

dList2:=[103, 104, 107, 111, 115, 116, 119, 
120, 123, 127, 131, 132, 136, 139, 143, 148, 151, 152, 155, 159, 163, 164, 167, 
168, 179, 183, 184, 187, 191, 195, 199 ];


prec:=300;

/* for all indecomposable principal polarizations P on E^2 with CM by O of Disc=-d, 
compute an uncertified equation of the curve X such that Jac(X)=(E^2,lambda_0 P)
and gives the exponents of the absolute normalised discriminant of X at all primes p of bad reduction
*/

for d in dList do
  Disc:=-d;
  print "Discriminant equal to",Disc,"with class number",ClassNumber(Disc);
  if ClassNumber(Disc) lt 10 then
// computing the possible polarizations on E^2
    PL:=polarizations(Disc);
    O<w>:=Parent(PL[1][1][1]);
    F<a>:=NumberField(O);
    pols:=[];
    for P in PL do
      if P[2] ne "split" then pols:=pols cat [P[1]]; end if;
    end for;
    BadpL:=ExplicitCurveE2ForAllPolarizations(Disc,F,pols,prec);
  end if;
print "-----------------------------------------";
end for;

// below we store the examples for 100<d<200 and with class number leq 10


Discriminant equal to -103 with class number 5
Doing case [ 3, 9, w ]
primes and exponents for bad reduction [
    [ 3, 60 ],
    [ 5, 60 ],
    [ 11, 12 ]
]
Doing case [ 5, 21, 2*w ]
primes and exponents for bad reduction [
    [ 3, 60 ],
    [ 5, 36 ],
    [ 11, 24 ]
]
Doing case [ 7, 35, 3*w + 2 ]
primes and exponents for bad reduction [
    [ 3, 60 ],
    [ 5, 36 ]
]
Doing case [ 8, 13, 2*w - 1 ]
primes and exponents for bad reduction [
    [ 3, 60 ],
    [ 5, 36 ],
    [ 11, 12 ]
]
-----------------------------------------
Discriminant equal to -104 with class number 6
Doing case [ 2, 14, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 36 ],
    [ 11, 24 ]
]
Doing case [ 3, 9, w ]
primes and exponents for bad reduction [
    [ 2, 96 ],
    [ 23, 12 ]
]
Doing case [ 4, 7, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 72 ],
    [ 11, 24 ],
    [ 13, 12 ]
]
Doing case [ 5, 21, 2*w ]
primes and exponents for bad reduction [
    [ 2, 96 ],
    [ 23, 12 ]
]
Doing case [ 6, 6, w + 3 ]
primes and exponents for bad reduction [
    [ 2, 36 ],
    [ 23, 12 ]
]
Doing case [ 10, 26, 3*w + 5 ]
primes and exponents for bad reduction [
    [ 2, 36 ],
    [ 23, 12 ]
]
-----------------------------------------
Discriminant equal to -107 with class number 3
Doing case [ 2, 14, w ]
primes and exponents for bad reduction [
    [ 2, 36 ],
    [ 5, 36 ],
    [ 17, 12 ]
]
Doing case [ 3, 10, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 36 ],
    [ 5, 12 ],
    [ 7, 24 ]
]
Doing case [ 4, 7, w ]
primes and exponents for bad reduction [
    [ 2, 36 ],
    [ 5, 36 ],
    [ 7, 12 ],
    [ 17, 12 ]
]
Doing case [ 5, 6, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 48 ],
    [ 5, 36 ],
    [ 7, 36 ]
]
Doing case [ 7, 16, 2*w + 1 ]
primes and exponents for bad reduction [
    [ 2, 60 ],
    [ 5, 12 ],
    [ 7, 12 ],
    [ 17, 12 ]
]
Doing case [ 11, 39, 4*w - 2 ]
primes and exponents for bad reduction [
    [ 2, 48 ],
    [ 5, 12 ]
]
-----------------------------------------
Discriminant equal to -111 with class number 8
Doing case [ 5, 7, w + 2 ]
primes and exponents for bad reduction [
    [ 3, 60 ],
    [ 11, 12 ],
    [ 13, 24 ]
]
Doing case [ 7, 16, 2*w - 1 ]
primes and exponents for bad reduction [
    [ 3, 84 ]
]
Doing case [ 8, 16, 2*w + 3 ]
primes and exponents for bad reduction [
    [ 3, 60 ],
    [ 11, 12 ],
    [ 13, 24 ]
]
-----------------------------------------
Discriminant equal to -115 with class number 2
Doing case [ 2, 15, w ]
primes and exponents for bad reduction [
    [ 2, 24 ],
    [ 3, 24 ],
    [ 5, 12 ],
    [ 11, 12 ]
]
Doing case [ 3, 10, w ]
primes and exponents for bad reduction [
    [ 2, 24 ],
    [ 3, 24 ],
    [ 5, 12 ],
    [ 11, 12 ],
    [ 19, 12 ]
]
Doing case [ 4, 8, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 24 ],
    [ 3, 24 ],
    [ 5, 12 ],
    [ 11, 12 ],
    [ 19, 12 ]
]
Doing case [ 5, 6, w ]
primes and exponents for bad reduction [
    [ 2, 24 ],
    [ 3, 24 ],
    [ 5, 12 ],
    [ 11, 24 ],
    [ 19, 12 ]
]
Doing case [ 5, 24, 2*w + 1 ]
primes and exponents for bad reduction [
    [ 2, 24 ],
    [ 3, 24 ],
    [ 5, 12 ],
    [ 11, 24 ],
    [ 19, 12 ]
]
Doing case [ 6, 6, w + 2 ]
primes and exponents for bad reduction [
    [ 2, 24 ],
    [ 3, 24 ],
    [ 5, 12 ],
    [ 11, 12 ]
]
-----------------------------------------
Discriminant equal to -116 with class number 6
Doing case [ 2, 15, w ]
primes and exponents for bad reduction [
    [ 2, 72 ],
    [ 7, 24 ]
]
Doing case [ 3, 10, w ]
primes and exponents for bad reduction [
    [ 2, 96 ],
    [ 7, 12 ],
    [ 23, 12 ]
]
Doing case [ 5, 6, w ]
primes and exponents for bad reduction [
    [ 2, 96 ],
    [ 7, 12 ],
    [ 23, 12 ]
]
Doing case [ 7, 18, 2*w + 3 ]
primes and exponents for bad reduction [
    [ 2, 96 ],
    [ 7, 12 ],
    [ 23, 12 ]
]
Doing case [ 7, 38, 3*w + 2 ]
primes and exponents for bad reduction [
    [ 2, 96 ],
    [ 7, 12 ],
    [ 23, 12 ]
]
-----------------------------------------
Discriminant equal to -119 with class number 10
-----------------------------------------
Discriminant equal to -120 with class number 4
Doing case [ 2, 16, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 24 ],
    [ 3, 24 ],
    [ 7, 24 ]
]
Doing case [ 4, 8, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 24 ],
    [ 3, 24 ],
    [ 5, 24 ],
    [ 7, 48 ]
]
Doing case [ 5, 7, w + 2 ]
primes and exponents for bad reduction [
    [ 2, 72 ],
    [ 3, 48 ],
    [ 7, 48 ]
]
Doing case [ 5, 25, 2*w + 2 ]
primes and exponents for bad reduction [
    [ 2, 48 ],
    [ 3, 48 ],
    [ 5, 24 ],
    [ 7, 48 ]
]
Doing case [ 8, 34, 3*w + 1 ]
primes and exponents for bad reduction [
    [ 2, 24 ],
    [ 3, 24 ],
    [ 7, 24 ]
]
-----------------------------------------
Discriminant equal to -123 with class number 2
Doing case [ 2, 16, w ]
primes and exponents for bad reduction [
    [ 2, 24 ],
    [ 3, 24 ],
    [ 5, 24 ],
    [ 23, 12 ]
]
Doing case [ 4, 8, w ]
primes and exponents for bad reduction [
    [ 2, 36 ],
    [ 3, 24 ],
    [ 5, 24 ],
    [ 7, 24 ],
    [ 23, 12 ]
]
Doing case [ 5, 25, 2*w ]
primes and exponents for bad reduction [
    [ 2, 36 ],
    [ 3, 24 ],
    [ 5, 24 ],
    [ 7, 24 ],
    [ 23, 12 ]
]
Doing case [ 7, 19, 2*w + 2 ]
primes and exponents for bad reduction [
    [ 2, 24 ],
    [ 3, 24 ],
    [ 5, 24 ],
    [ 23, 12 ]
]
-----------------------------------------
Discriminant equal to -127 with class number 5
Doing case [ 3, 11, w ]
primes and exponents for bad reduction [
    [ 3, 60 ],
    [ 5, 60 ],
    [ 7, 36 ]
]
Doing case [ 5, 7, w + 1 ]
primes and exponents for bad reduction [
    [ 3, 60 ],
    [ 5, 36 ],
    [ 7, 60 ]
]
Doing case [ 7, 41, 3*w - 1 ]
primes and exponents for bad reduction [
    [ 3, 60 ],
    [ 5, 60 ],
    [ 7, 24 ],
    [ 23, 12 ]
]
Doing case [ 8, 18, 2*w + 3 ]
primes and exponents for bad reduction [
    [ 3, 60 ],
    [ 5, 36 ],
    [ 7, 12 ],
    [ 29, 12 ]
]
Doing case [ 11, 75, 5*w + 3 ]
primes and exponents for bad reduction [
    [ 3, 72 ],
    [ 5, 12 ],
    [ 7, 24 ]
]
-----------------------------------------
Discriminant equal to -131 with class number 5
Doing case [ 2, 17, w ]
primes and exponents for bad reduction [
    [ 2, 84 ],
    [ 17, 12 ],
    [ 23, 12 ]
]
Doing case [ 3, 12, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 60 ],
    [ 29, 12 ]
]
Doing case [ 4, 9, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 60 ],
    [ 17, 12 ],
    [ 19, 12 ],
    [ 23, 12 ]
]
Doing case [ 5, 8, w + 2 ]
primes and exponents for bad reduction [
    [ 2, 72 ],
    [ 17, 12 ],
    [ 19, 12 ]
]
Doing case [ 6, 6, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 96 ],
    [ 29, 12 ]
]
Doing case [ 7, 19, 2*w ]
primes and exponents for bad reduction [
    [ 2, 72 ],
    [ 17, 12 ],
    [ 31, 12 ]
]
Doing case [ 7, 44, 3*w + 2 ]
primes and exponents for bad reduction [
    [ 2, 84 ]
]
Doing case [ 8, 37, 3*w - 1 ]
primes and exponents for bad reduction [
    [ 2, 60 ],
    [ 19, 12 ],
    [ 23, 12 ]
]
-----------------------------------------
Discriminant equal to -132 with class number 4
Doing case [ 2, 17, w ]
primes and exponents for bad reduction [
    [ 2, 96 ],
    [ 3, 24 ]
]
Doing case [ 5, 7, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 72 ],
    [ 3, 24 ],
    [ 5, 48 ],
    [ 11, 24 ]
]
Doing case [ 7, 19, 2*w ]
primes and exponents for bad reduction [
    [ 2, 96 ],
    [ 3, 24 ]
]
-----------------------------------------
Discriminant equal to -136 with class number 4
Doing case [ 2, 18, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 24 ],
    [ 3, 48 ]
]
Doing case [ 3, 12, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 60 ],
    [ 3, 48 ],
    [ 13, 36 ]
]
Doing case [ 4, 9, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 84 ],
    [ 3, 48 ],
    [ 13, 24 ]
]
Doing case [ 5, 7, w ]
primes and exponents for bad reduction [
    [ 2, 108 ],
    [ 3, 48 ]
]
Doing case [ 6, 6, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 24 ],
    [ 3, 48 ],
    [ 13, 24 ]
]
Doing case [ 7, 44, 3*w + 1 ]
primes and exponents for bad reduction [
    [ 2, 60 ],
    [ 3, 48 ],
    [ 13, 36 ]
]
-----------------------------------------
Discriminant equal to -139 with class number 3
Doing case [ 2, 18, w ]
primes and exponents for bad reduction [
    [ 2, 48 ],
    [ 3, 36 ],
    [ 23, 12 ]
]
Doing case [ 3, 12, w ]
primes and exponents for bad reduction [
    [ 2, 36 ],
    [ 3, 48 ],
    [ 17, 12 ],
    [ 19, 12 ]
]
Doing case [ 4, 9, w ]
primes and exponents for bad reduction [
    [ 2, 36 ],
    [ 3, 36 ],
    [ 17, 12 ],
    [ 23, 12 ]
]
Doing case [ 5, 28, 2*w - 1 ]
primes and exponents for bad reduction [
    [ 2, 36 ],
    [ 3, 36 ],
    [ 19, 12 ]
]
Doing case [ 6, 6, w ]
primes and exponents for bad reduction [
    [ 2, 36 ],
    [ 3, 48 ]
]
Doing case [ 6, 7, w + 2 ]
primes and exponents for bad reduction [
    [ 2, 48 ],
    [ 3, 36 ],
    [ 17, 12 ],
    [ 19, 12 ],
    [ 23, 12 ]
]
Doing case [ 7, 20, 2*w - 1 ]
primes and exponents for bad reduction [
    [ 2, 60 ],
    [ 3, 36 ],
    [ 17, 12 ]
]
-----------------------------------------
Discriminant equal to -143 with class number 10
-----------------------------------------
Discriminant equal to -148 with class number 2
Doing case [ 2, 19, w ]
primes and exponents for bad reduction [
    [ 2, 24 ],
    [ 3, 24 ],
    [ 7, 24 ]
]
Doing case [ 3, 13, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 48 ],
    [ 3, 36 ],
    [ 5, 24 ],
    [ 7, 12 ],
    [ 11, 12 ],
    [ 13, 24 ]
]
Doing case [ 5, 30, 2*w + 1 ]
primes and exponents for bad reduction [
    [ 2, 24 ],
    [ 3, 24 ],
    [ 5, 24 ],
    [ 7, 24 ],
    [ 11, 24 ],
    [ 17, 24 ]
]
Doing case [ 6, 7, w + 2 ]
primes and exponents for bad reduction [
    [ 2, 24 ],
    [ 3, 24 ],
    [ 5, 24 ],
    [ 7, 24 ],
    [ 11, 24 ],
    [ 13, 24 ]
]
Doing case [ 7, 49, 3*w + 3 ]
primes and exponents for bad reduction [
    [ 2, 48 ],
    [ 3, 36 ],
    [ 5, 24 ],
    [ 7, 12 ],
    [ 11, 12 ],
    [ 13, 24 ]
]
-----------------------------------------
Discriminant equal to -151 with class number 7
Doing case [ 3, 13, w ]
primes and exponents for bad reduction [
    [ 3, 84 ],
    [ 7, 60 ],
    [ 13, 24 ]
]
Doing case [ 5, 9, w + 2 ]
primes and exponents for bad reduction [
    [ 3, 84 ],
    [ 13, 24 ]
]
Doing case [ 7, 23, 2*w + 2 ]
primes and exponents for bad reduction [
    [ 3, 96 ],
    [ 7, 24 ],
    [ 23, 12 ]
]
Doing case [ 7, 49, 3*w ]
primes and exponents for bad reduction [
    [ 3, 84 ],
    [ 7, 60 ],
    [ 13, 12 ]
]
Doing case [ 8, 19, 2*w - 1 ]
primes and exponents for bad reduction [
    [ 3, 84 ],
    [ 7, 48 ],
    [ 13, 12 ]
]
Doing case [ 9, 69, 4*w + 2 ]
primes and exponents for bad reduction [
    [ 3, 84 ],
    [ 7, 36 ],
    [ 13, 24 ],
    [ 23, 12 ]
]
-----------------------------------------
Discriminant equal to -152 with class number 6
Doing case [ 2, 20, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 36 ],
    [ 11, 24 ],
    [ 19, 12 ]
]
Doing case [ 3, 13, w ]
primes and exponents for bad reduction [
    [ 2, 108 ],
    [ 5, 24 ],
    [ 31, 12 ]
]
Doing case [ 4, 10, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 36 ],
    [ 5, 72 ],
    [ 11, 24 ],
    [ 19, 12 ]
]
Doing case [ 5, 8, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 84 ],
    [ 5, 48 ],
    [ 11, 48 ]
]
Doing case [ 6, 8, w + 3 ]
primes and exponents for bad reduction [
    [ 2, 36 ],
    [ 5, 48 ],
    [ 19, 12 ],
    [ 31, 12 ]
]
Doing case [ 7, 22, 2*w + 1 ]
primes and exponents for bad reduction [
    [ 2, 84 ],
    [ 5, 48 ],
    [ 11, 48 ]
]
Doing case [ 7, 49, 3*w ]
primes and exponents for bad reduction [
    [ 2, 108 ],
    [ 5, 24 ],
    [ 31, 12 ]
]
Doing case [ 8, 44, 3*w + 3 ]
primes and exponents for bad reduction [
    [ 2, 36 ],
    [ 5, 48 ],
    [ 19, 12 ],
    [ 31, 12 ]
]
-----------------------------------------
Discriminant equal to -155 with class number 4
Doing case [ 2, 20, w ]
primes and exponents for bad reduction [
    [ 2, 72 ],
    [ 5, 24 ],
    [ 11, 12 ],
    [ 29, 12 ]
]
Doing case [ 3, 14, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 48 ],
    [ 7, 24 ],
    [ 29, 12 ]
]
Doing case [ 4, 10, w ]
primes and exponents for bad reduction [
    [ 2, 72 ],
    [ 5, 24 ],
    [ 7, 24 ],
    [ 11, 12 ],
    [ 29, 12 ]
]
Doing case [ 5, 8, w ]
primes and exponents for bad reduction [
    [ 2, 48 ],
    [ 5, 24 ],
    [ 7, 48 ],
    [ 11, 24 ]
]
Doing case [ 5, 32, 2*w + 1 ]
primes and exponents for bad reduction [
    [ 2, 48 ],
    [ 7, 48 ],
    [ 11, 24 ],
    [ 31, 12 ]
]
Doing case [ 6, 7, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 72 ],
    [ 5, 24 ],
    [ 7, 24 ],
    [ 11, 12 ],
    [ 29, 12 ]
]
Doing case [ 7, 50, 3*w - 1 ]
primes and exponents for bad reduction [
    [ 2, 72 ],
    [ 5, 24 ],
    [ 11, 12 ],
    [ 29, 12 ]
]
Doing case [ 8, 44, 3*w ]
primes and exponents for bad reduction [
    [ 2, 48 ],
    [ 7, 24 ],
    [ 29, 12 ]
]
Doing case [ 10, 35, 3*w - 1 ]
primes and exponents for bad reduction [
    [ 2, 48 ],
    [ 11, 24 ],
    [ 31, 12 ]
]
-----------------------------------------
Discriminant equal to -159 with class number 10
-----------------------------------------
Discriminant equal to -163 with class number 1
Doing case [ 2, 21, w ]
primes and exponents for bad reduction [
    [ 2, 24 ],
    [ 3, 12 ],
    [ 5, 12 ],
    [ 23, 12 ],
    [ 29, 12 ]
]
Doing case [ 3, 14, w ]
primes and exponents for bad reduction [
    [ 2, 12 ],
    [ 3, 24 ],
    [ 5, 12 ],
    [ 7, 12 ],
    [ 11, 12 ],
    [ 17, 12 ],
    [ 31, 12 ]
]
Doing case [ 4, 11, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 12 ],
    [ 3, 12 ],
    [ 5, 12 ],
    [ 7, 12 ],
    [ 11, 12 ],
    [ 13, 12 ],
    [ 23, 12 ],
    [ 29, 12 ]
]
Doing case [ 5, 33, 2*w ]
primes and exponents for bad reduction [
    [ 2, 24 ],
    [ 3, 12 ],
    [ 5, 12 ],
    [ 7, 12 ],
    [ 13, 12 ],
    [ 17, 12 ],
    [ 19, 12 ],
    [ 37, 12 ]
]
Doing case [ 6, 7, w ]
primes and exponents for bad reduction [
    [ 2, 12 ],
    [ 3, 24 ],
    [ 5, 12 ],
    [ 7, 12 ],
    [ 11, 12 ],
    [ 17, 12 ],
    [ 19, 12 ],
    [ 23, 12 ]
]
Doing case [ 6, 8, w + 2 ]
primes and exponents for bad reduction [
    [ 2, 24 ],
    [ 3, 12 ],
    [ 5, 12 ],
    [ 7, 12 ],
    [ 11, 12 ],
    [ 13, 12 ],
    [ 29, 12 ],
    [ 31, 12 ]
]
Doing case [ 7, 24, 2*w + 1 ]
primes and exponents for bad reduction [
    [ 2, 36 ],
    [ 3, 12 ],
    [ 5, 12 ],
    [ 11, 12 ],
    [ 13, 12 ],
    [ 17, 12 ],
    [ 19, 12 ],
    [ 23, 12 ]
]
-----------------------------------------
Discriminant equal to -164 with class number 8
Doing case [ 2, 21, w ]
primes and exponents for bad reduction [
    [ 2, 180 ]
]
Doing case [ 3, 14, w ]
primes and exponents for bad reduction [
    [ 2, 108 ],
    [ 23, 12 ],
    [ 31, 12 ]
]
Doing case [ 5, 33, 2*w ]
primes and exponents for bad reduction [
    [ 2, 132 ],
    [ 13, 24 ],
    [ 23, 12 ]
]
Doing case [ 6, 7, w ]
primes and exponents for bad reduction [
    [ 2, 132 ],
    [ 23, 12 ],
    [ 31, 12 ]
]
Doing case [ 7, 53, 3*w + 1 ]
primes and exponents for bad reduction [
    [ 2, 132 ],
    [ 13, 24 ],
    [ 23, 12 ]
]
Doing case [ 9, 74, 4*w + 3 ]
primes and exponents for bad reduction [
    [ 2, 108 ],
    [ 23, 12 ],
    [ 31, 12 ]
]
Doing case [ 11, 62, 4*w + 5 ]
primes and exponents for bad reduction [
    [ 2, 132 ],
    [ 23, 12 ],
    [ 31, 12 ]
]
-----------------------------------------
Discriminant equal to -167 with class number 11
-----------------------------------------
Discriminant equal to -168 with class number 4
Doing case [ 2, 22, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 24 ],
    [ 3, 24 ],
    [ 19, 24 ]
]
Doing case [ 4, 11, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 48 ],
    [ 3, 24 ],
    [ 5, 48 ],
    [ 7, 24 ],
    [ 19, 24 ]
]
Doing case [ 5, 34, 2*w + 1 ]
primes and exponents for bad reduction [
    [ 2, 48 ],
    [ 3, 24 ],
    [ 5, 48 ],
    [ 7, 24 ],
    [ 19, 24 ]
]
Doing case [ 10, 38, 3*w + 1 ]
primes and exponents for bad reduction [
    [ 2, 24 ],
    [ 3, 24 ],
    [ 19, 24 ]
]
-----------------------------------------
Discriminant equal to -179 with class number 5
Doing case [ 2, 23, w ]
primes and exponents for bad reduction [
    [ 2, 84 ],
    [ 11, 36 ],
    [ 23, 12 ]
]
Doing case [ 3, 16, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 60 ],
    [ 7, 24 ],
    [ 37, 12 ]
]
Doing case [ 4, 12, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 72 ],
    [ 7, 36 ],
    [ 11, 36 ],
    [ 23, 12 ]
]
Doing case [ 5, 36, 2*w - 1 ]
primes and exponents for bad reduction [
    [ 2, 60 ],
    [ 7, 12 ],
    [ 11, 12 ],
    [ 41, 12 ]
]
Doing case [ 6, 8, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 60 ],
    [ 7, 36 ],
    [ 11, 24 ],
    [ 37, 12 ]
]
Doing case [ 7, 27, 2*w + 2 ]
primes and exponents for bad reduction [
    [ 2, 84 ],
    [ 7, 60 ],
    [ 11, 12 ],
    [ 23, 12 ]
]
Doing case [ 7, 58, 3*w ]
primes and exponents for bad reduction [
    [ 2, 84 ],
    [ 7, 48 ],
    [ 11, 12 ]
]
Doing case [ 9, 20, 2*w - 1 ]
primes and exponents for bad reduction [
    [ 2, 72 ],
    [ 11, 12 ]
]
Doing case [ 10, 41, 3*w + 1 ]
primes and exponents for bad reduction [
    [ 2, 108 ],
    [ 11, 12 ],
    [ 41, 12 ]
]
Doing case [ 12, 18, 2*w + 5 ]
primes and exponents for bad reduction [
    [ 2, 60 ],
    [ 7, 36 ],
    [ 23, 12 ]
]
-----------------------------------------
Discriminant equal to -183 with class number 8
Doing case [ 5, 37, 2*w ]
primes and exponents for bad reduction [
    [ 3, 60 ],
    [ 5, 72 ],
    [ 7, 96 ]
]
Doing case [ 7, 7, w + 1 ]
primes and exponents for bad reduction [
    [ 3, 84 ],
    [ 5, 48 ],
    [ 7, 24 ],
    [ 41, 12 ]
]
Doing case [ 7, 59, 3*w - 1 ]
primes and exponents for bad reduction [
    [ 3, 108 ],
    [ 5, 96 ],
    [ 7, 48 ]
]
Doing case [ 8, 23, 2*w - 1 ]
primes and exponents for bad reduction [
    [ 3, 84 ],
    [ 5, 48 ],
    [ 7, 24 ],
    [ 41, 12 ]
]
Doing case [ 13, 35, 3*w + 5 ]
primes and exponents for bad reduction [
    [ 3, 84 ],
    [ 5, 24 ]
]
-----------------------------------------
Discriminant equal to -184 with class number 4
Doing case [ 2, 24, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 24 ],
    [ 3, 48 ],
    [ 23, 12 ]
]
Doing case [ 3, 16, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 48 ],
    [ 3, 48 ],
    [ 7, 36 ],
    [ 17, 36 ]
]
Doing case [ 4, 12, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 24 ],
    [ 3, 48 ],
    [ 7, 48 ],
    [ 23, 24 ]
]
Doing case [ 5, 37, 2*w ]
primes and exponents for bad reduction [
    [ 2, 48 ],
    [ 3, 48 ],
    [ 7, 24 ],
    [ 23, 12 ]
]
Doing case [ 6, 8, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 24 ],
    [ 3, 48 ],
    [ 7, 48 ],
    [ 17, 24 ],
    [ 23, 12 ]
]
Doing case [ 7, 8, w + 3 ]
primes and exponents for bad reduction [
    [ 2, 48 ],
    [ 3, 48 ],
    [ 7, 48 ],
    [ 17, 24 ],
    [ 23, 12 ]
]
Doing case [ 7, 27, 2*w + 2 ]
primes and exponents for bad reduction [
    [ 2, 72 ],
    [ 3, 48 ],
    [ 7, 48 ],
    [ 17, 24 ]
]
Doing case [ 8, 52, 3*w + 1 ]
primes and exponents for bad reduction [
    [ 2, 24 ],
    [ 3, 48 ],
    [ 7, 24 ],
    [ 23, 24 ]
]
Doing case [ 9, 82, 4*w + 1 ]
primes and exponents for bad reduction [
    [ 2, 48 ],
    [ 3, 48 ],
    [ 7, 36 ],
    [ 17, 36 ]
]
-----------------------------------------
Discriminant equal to -187 with class number 2
Doing case [ 2, 24, w ]
primes and exponents for bad reduction [
    [ 2, 48 ],
    [ 3, 24 ],
    [ 5, 24 ],
    [ 17, 12 ]
]
Doing case [ 3, 16, w ]
primes and exponents for bad reduction [
    [ 2, 24 ],
    [ 3, 24 ],
    [ 5, 24 ],
    [ 13, 12 ],
    [ 19, 24 ]
]
Doing case [ 4, 12, w ]
primes and exponents for bad reduction [
    [ 2, 60 ],
    [ 3, 24 ],
    [ 5, 24 ],
    [ 13, 12 ],
    [ 17, 12 ],
    [ 19, 12 ]
]
Doing case [ 5, 10, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 36 ],
    [ 3, 24 ],
    [ 13, 24 ],
    [ 17, 12 ],
    [ 19, 12 ],
    [ 43, 12 ]
]
Doing case [ 6, 8, w ]
primes and exponents for bad reduction [
    [ 2, 24 ],
    [ 3, 24 ],
    [ 5, 24 ],
    [ 13, 12 ],
    [ 19, 24 ]
]
Doing case [ 6, 9, w + 2 ]
primes and exponents for bad reduction [
    [ 2, 60 ],
    [ 3, 24 ],
    [ 5, 24 ],
    [ 13, 12 ],
    [ 17, 12 ],
    [ 19, 12 ]
]
Doing case [ 7, 27, 2*w ]
primes and exponents for bad reduction [
    [ 2, 36 ],
    [ 3, 24 ],
    [ 13, 24 ],
    [ 17, 12 ],
    [ 19, 12 ],
    [ 43, 12 ]
]
Doing case [ 7, 62, 3*w + 2 ]
primes and exponents for bad reduction [
    [ 2, 48 ],
    [ 3, 24 ],
    [ 5, 24 ],
    [ 17, 12 ]
]
-----------------------------------------
Discriminant equal to -191 with class number 13
-----------------------------------------
Discriminant equal to -195 with class number 4
Doing case [ 2, 25, w ]
primes and exponents for bad reduction [
    [ 2, 48 ],
    [ 3, 48 ],
    [ 5, 24 ],
    [ 29, 12 ]
]
Doing case [ 4, 13, w + 1 ]
primes and exponents for bad reduction [
    [ 2, 48 ],
    [ 3, 48 ],
    [ 5, 24 ],
    [ 29, 24 ]
]
Doing case [ 5, 10, w ]
primes and exponents for bad reduction [
    [ 2, 48 ],
    [ 3, 48 ],
    [ 13, 24 ],
    [ 29, 24 ]
]
Doing case [ 5, 40, 2*w + 1 ]
primes and exponents for bad reduction [
    [ 2, 48 ],
    [ 3, 48 ],
    [ 5, 24 ],
    [ 29, 24 ]
]
Doing case [ 7, 8, w + 2 ]
primes and exponents for bad reduction [
    [ 2, 48 ],
    [ 3, 48 ],
    [ 13, 24 ],
    [ 29, 24 ]
]
Doing case [ 7, 28, 2*w - 1 ]
primes and exponents for bad reduction [
    [ 2, 48 ],
    [ 3, 48 ],
    [ 5, 24 ],
    [ 29, 12 ]
]
Doing case [ 8, 55, 3*w - 1 ]
primes and exponents for bad reduction [
    [ 2, 48 ],
    [ 3, 48 ],
    [ 5, 24 ],
    [ 29, 12 ]
]
Doing case [ 10, 46, 3*w + 3 ]
primes and exponents for bad reduction [
    [ 2, 48 ],
    [ 3, 48 ],
    [ 5, 24 ],
    [ 29, 12 ]
]
-----------------------------------------
Discriminant equal to -199 with class number 9
Doing case [ 3, 17, w ]
primes and exponents for bad reduction [
    [ 3, 108 ],
    [ 11, 36 ],
    [ 17, 24 ],
    [ 19, 24 ]
]
Doing case [ 5, 40, 2*w - 1 ]
primes and exponents for bad reduction [
    [ 3, 120 ],
    [ 41, 12 ]
]
Doing case [ 7, 9, w + 3 ]
primes and exponents for bad reduction [
    [ 3, 108 ],
    [ 11, 12 ],
    [ 17, 36 ]
]
Doing case [ 7, 65, 3*w + 1 ]
primes and exponents for bad reduction [
    [ 3, 108 ],
    [ 11, 60 ],
    [ 17, 12 ],
    [ 19, 12 ]
]
Doing case [ 8, 25, 2*w - 1 ]
primes and exponents for bad reduction [
    [ 3, 108 ],
    [ 11, 36 ],
    [ 41, 12 ]
]
Doing case [ 9, 24, 2*w + 3 ]
primes and exponents for bad reduction [
    [ 3, 120 ],
    [ 11, 12 ],
    [ 19, 24 ]
]
Doing case [ 9, 89, 4*w ]
primes and exponents for bad reduction [
    [ 3, 108 ],
    [ 11, 24 ],
    [ 19, 24 ],
    [ 37, 12 ]
]
Doing case [ 11, 115, 5*w + 2 ]
primes and exponents for bad reduction [
    [ 3, 108 ],
    [ 11, 24 ],
    [ 17, 36 ]
]
-----------------------------------------



==> anc/functionalities5.magma <==
/* This file contains the functionalities Magma for the article

"An arithmetic intersection for squares of elliptic curves with complex multiplication"

by 

ELISA LORENZO GARCÍA, CHRISTOPHE RITZENTHALER, AND FERNANDO RODRÍGUEZ VILLEGAS

There are three parts:

1) the various parts necessary to run Algorithm 2. It requires to load the file
"Polarizations20240906.magma".

2) the functions to do the explicit computation of the genus 2 curves and 
the exponents of their absolute normalized discriminant. This requires to load two 
external packages (see the section).
https://github.com/edgarcosta/CHIMP
https://github.com/edgarcosta/MagmaPolred

3) the functions to run the the close formula from the third author.
*/


/////////////////////// 1 ////////////////////////////////////// 


// corrected version of the program from Gelin-Howe-Ritzenthaler to compute all (undecomposable) polarizations on E^2
//load "Polarizations.m";
load "Polarizations20240906.magma";

/*  to compute the solution m=(x,y,z) of the matrix T=
(H m )
(tm a)
such that T is >0
This is equivalent to find the positive solutions of 
a*det(H)-Q(m) where Q is the quadratic form attached to Adjoint(H) 
We add conditions according to the use of congruences or not
the option "special" refers to the second interpretation of the close formula  
in terms of the special endomorphisms
*/
DPsolutions:=function(H,a : Al:="congruences")
	sol:=[];
	M:=Adjoint(H);
	La:=LatticeWithGram(M);
	n:=a*Determinant(H);
	Qlist:=ShortVectors(La,1,n) cat [<La![0,0,0],0>];
	for v in Qlist do
		x:=v[1][1];
		y:=v[1][2];
		z:=v[1][3];
		T:=Matrix(Rationals(),[[H[1,1],H[1,2],H[1,3],x],[H[2,1],H[2,2],H[2,3],y],[H[3,1],H[3,2],H[3,3],z],[x,y,z,a]]);	
		if Al eq "congruences" then
			if IsDivisibleBy(x^2-Integers()!H[1,1],4) and IsDivisibleBy(y^2-Integers()!H[2,2],4)
			and  IsDivisibleBy(z^2-Integers()!H[3,3],4) then
				sol:=sol cat [T];
			end if;
		end if;
		if Al eq "special" then
			if IsEven(x) and IsEven(y) and IsEven(z) then
				sol:=sol cat [T];
			end if;
		end if;
		if Al eq "none" then
			sol:=sol cat [T];
		end if;
	end for;
return sol;
end function;


// some basic functions for the matrices in M_2(O)
Conjugateb:=function(x)
	return Trace(x)-x;
end function;

Lv:=function(A)
	return ElementToSequence(A[1,1]) cat ElementToSequence(A[1,2]) cat ElementToSequence(A[2,1]) cat ElementToSequence(A[2,2]); 
 end function;

Mv:=function(v,O)
	vp:=[vi : vi in ElementToSequence(v)];
 	return Matrix(O,[[O![vp[1],vp[2]],O![vp[3],vp[4]]],[O![vp[5],vp[6]],O![vp[7],vp[8]]]]);
 end function;

qkani:=function(M)
 return Rationals()!(Trace(M)^2-4*Determinant(M));
end function;

bkani:=function(M,N)
	return (qkani(M+N)-qkani(M)-qkani(N))/2;
end function;


// similar functions for the quaternions
Mvq:=function(v,O)
	vp:=[vi : vi in ElementToSequence(v)];
 	return Matrix(O,[[O![vp[1],vp[2],vp[3],vp[4]],O![vp[5],vp[6],vp[7],vp[8]]],[O![vp[9],vp[10],vp[11],vp[12]],O![vp[13],vp[14],vp[15],vp[16]]]]);
end function;


matm:=function(M1,M2)
	return Matrix([[M1[1,1]*M2[1,1]+M1[1,2]*M2[2,1],M1[1,1]*M2[1,2]+M1[1,2]*M2[2,2]],
	[M1[2,1]*M2[1,1]+M1[2,2]*M2[2,1],M1[2,1]*M2[1,2]+M1[2,2]*M2[2,2]]]);
end function;


qkaniq:=function(M,R)
	 return Trace(R!(Trace(matm(M,M))))-1/4*(Trace(R!(Trace(M))))^2;
end function;

bkaniq:=function(M,N,R)
	return (qkaniq(M+N,R)-qkaniq(M,R)-qkaniq(N,R))/2;
end function;

// the quadratic form in Kudla-Rapoport
bkudla:=function(A,B)
return (Integers()!(((A+B)^2-A^2-B^2)[1,1]))/2;
end function;



/* given a maximal order R in a quaternion algebra, gives all the embeddings, if any, of a
maximal order O=Z[w] in quadratic field inside R, up to conjugation by the units of R. Return the image of w as wq and a basis of
R as 1,wq,r1,r2
*/ 
embedOinR:=function(O,R)	
	w:=O.2;
	goode:=[];
	MLR:=Matrix([[(Norm(R.i+R.j)-Norm(R.i)-Norm(R.j))/2 : i in [1..4]] : j in [1..4]]);
	LLR:=LatticeWithGram(MLR);
// these are all vectors up to sign of Norm=Norm(w)
	ss:=ShortVectors(LLR,Integers()!Norm(w),Integers()!Norm(w));
	for v in ss do
		vv:=v[1];
		e:=vv[1]*R.1+vv[2]*R.2+vv[3]*R.3+vv[4]*R.4;
		if Trace(e) eq Trace(w) then  goode:=goode cat [e]; end if;
		if Trace(e) eq -Trace(w) then  goode:=goode cat [-e]; end if;
	end for;
	U:=Units(R);
	goodef:=[];
	goodefclass:={};
	for e in goode do 
		if e notin goodefclass then 
			goodef:=goodef cat [e];goodefclass:=goodefclass join {u^(-1)*e*u : u in U};
		end if;
	end for;
	LR:=StandardLattice(4);
	embL:=[* *];
	RnewbasisL:=[* *];
	for e in goodef do
		LO:=Lattice(Matrix([ElementToSequence(R!1),ElementToSequence(R!e)]));
		Gr,phi:=quo<LR | LO>;
		r1:=R!ElementToSequence(Inverse(phi)(Gr.1));
		r2:=R!ElementToSequence(Inverse(phi)(Gr.2));
		Rnewbasis:=QuaternionOrder(RingOfIntegers(),[1,e,r1,r2]);
		embL:=embL cat [* [Rnewbasis!1,Rnewbasis!e,Rnewbasis!r1,Rnewbasis!r2] *];
		RnewbasisL:=RnewbasisL cat [* Rnewbasis *];
	end for;
	return embL,RnewbasisL;
end function;


/* Given the fundamental discriminant of a maximal order O and a polarization pol:=[a,c,b] of P=[[a,b][\bar{b},c]] return 

- the list of possible matrices T satifying the congruences conditions
- the order O
- the polarization P
- The Gram matrices of L
- a basis l1,l2,l3 of L
*/
sievingT:=function(Disc,pol)
	PP<x>:=PolynomialRing(Rationals());
	F<a>:=SplittingField(x^2-Disc);
	O:=MaximalOrder(F);
	w:=O.2;
//print "polarization is",pol;
	NF:=NumberField(Parent(pol[1]));
	if IsOdd(Disc) then
		Embed(NF,F,a);
	else 
		Embed(NF,F,a/2);
	end if;
	P:=Matrix(F,[[pol[1],pol[3]],[Conjugateb(pol[3]),pol[2]]]);
	Pi:=ChangeRing(P^(-1),O);
// here we compute a basis e1,e2,e3,e4 of End^s(E^2,P)
	E1:=Matrix(O,[[1,0],[0,0]]);
	E2:=Matrix(O,[[0,0],[0,1]]);
	E3:=Matrix(O,[[0,1],[1,0]]);
	E4:=Matrix(O,[[0,w],[Conjugateb(w),0]]);
	e1:=Pi*E1;
	e2:=Pi*E2;
	e3:=Pi*E3;
	e4:=Pi*E4;
// basis el1,el2,el3 for Lgross
	e1g:=2*e1-Trace(Trace(e1))/2;
	e2g:=2*e2-Trace(Trace(e2))/2;
	e3g:=2*e3-Trace(Trace(e3))/2;
	e4g:=2*e4-Trace(Trace(e4))/2;
	ML:=Matrix([Lv(A) : A in [e1g,e2g,e3g,e4g]]);
	L:=Lattice(ML);
	Ba:=Basis(L);
	el1:=Mv(Ba[1],O);
	el2:=Mv(Ba[2],O);
	el3:=Mv(Ba[3],O);
// Gram matrix associated to L
	GramL:=Matrix([[bkani(A,B) : A in [el1,el2,el3]] : B in [el1,el2,el3]])/4;
// change of basis to make the computations faster
	GramLb:=LLLGram(GramL);
	LL:=LatticeWithGram(GramLb); 
// this is to check that indeed the polalization P is undecomposable
	if Norm(ShortestVector(LL)) eq 1 
		then print "the polarization is already decomposable"; return false,false,false,false,false;
	else
		return DPsolutions(GramLb,1),O,P,GramLb,[el1,el2,el3];
	end if;
end function;

/* decide if for a given (E^2,P) and a prime frakp in H over p, frakp is a prime of decomposable reduction. The explicit E and frakp are
actually given in a indirect way as the choice of a maximal order R and of an embedding iota of O in R. The order R is given by a basis Bas=<1,w,r1,r2>
Lel is the list of endomorphisms el1,el2,el3 coming from sievingT
It also returns when frakp is a prime of decomposable reduction:
- the endomorphism ell0 such that q/4(ell0)=1 as an elment of M_2(R) where R is represented in the basis Bas=[1,w,r1,r2]  
- the Gram matrix of [ell1,ell2,ell3,ell0]
*/
IsPDRatFrakpForR:=function(O,P,Bas,iota,Lel)
	w:=O.2;
	R:=Parent(Bas[1]);
	Pi:=ChangeRing(P^(-1),O);
	wq:=Bas[2];r1:=Bas[3];r2:=Bas[4];		
	E5:=Matrix(R,[[0,r1],[Conjugate(r1),0]]);
	E6:=Matrix(R,[[0,r2],[Conjugate(r2),0]]);
	Piq:=ChangeRing(Pi,R,iota);
	el1:=ChangeRing(Lel[1],R,iota);
	el2:=ChangeRing(Lel[2],R,iota);
	el3:=ChangeRing(Lel[3],R,iota);
// adding these two elements do complete the basis of Lgross
	e4:=Piq*E5;
	e5:=Piq*E6;
	el4:=2*e4-Trace(Trace(e4))/2;
	el5:=2*e5-Trace(Trace(e5))/2;
// Gram matrix of Lbar
	GramLbar:=Matrix([[bkaniq(A,B,R) : A in [el1,el2,el3,el4,el5]] : B in [el1,el2,el3,el4,el5]])/4;
	H:=ChangeRing(GramLbar,Rationals());
	L:=LatticeWithGram(H);
	Ba:=Basis(L);
	vs:=ShortestVectors(L);
	if Norm(vs[1]) eq 1 then 
		ell0:=vs[1]; 
		endnorm1:=ell0[1]*el1+ell0[2]*el2+ell0[3]*el3+ell0[4]*el4+ell0[5]*el5;
		GramLp:=Matrix([[InnerProduct(v1,v2) : v1 in [Ba[1],Ba[2],Ba[3],ell0]] : v2 in [Ba[1],Ba[2],Ba[3],ell0]]);
		return true, GramLp, endnorm1;
	else
		return false, false,false;
	end if;
end function;


/* decide if a prime p is a prime of PDR for a given (E^2,P). Here we run the previous
program over the possible embeddings of O in all possible R up to conjugation by R^*.
It returns true if p is a prime of PDR, a list of all endomorphisms l0 of norm 1 in Lbar 
and the Gram matrices of <l1,l2,l3,l0>
*/
IsPDRatp:=function(O,P,p,Lel)
	d:=-Discriminant(O);
	endnorm1L:=[* *];
	GramLpL:=[];
	boolT:=false;
	w:=O.2;
	Pi:=ChangeRing(P^(-1),O);
// possible R's up to conjugation
	if p eq 2 then B:=QuaternionAlgebra<Rationals() | -1,-1>; end if;
	if IsDivisibleBy(p-3,4) then B:=QuaternionAlgebra<Rationals() | -1,-p>; end if;
	if IsDivisibleBy(p-5,8) then B:=QuaternionAlgebra<Rationals() | -2,-p>; end if;
	if IsDivisibleBy(p-1,8) then 
		ell:=3;
		while LegendreSymbol(ell,p) ne -1 do ell:=NextPrime(ell); end while;
		B:=QuaternionAlgebra<Rationals() | -ell,-p>; 
		end if;
	R0:=MaximalOrder(B);
	CR:=ConjugacyClasses(R0);
// for each R in CR we compute all the embeddings
	for R in CR do
		solcount:=0;
		embL,RnewbasisL:=embedOinR(O,R);
		for i:=1 to #embL do 
			Bas:=embL[i];Rnewbasis:=RnewbasisL[i];
			wq:=Rnewbasis!Bas[2];		
			iota:=hom<O -> Rnewbasis | Rnewbasis!1,wq>;  
			bool,GramLp,endnorm1:=IsPDRatFrakpForR(O,P,Bas,iota,Lel);
			if bool eq true then
				boolT:=true; 
				GramLpL:=GramLpL cat [GramLp];
				endnorm1L:=endnorm1L cat [* endnorm1 *];
			end if;
		end for;
	end for;
	return boolT, GramLpL, endnorm1L;
end function;

/* Primes of PDR  for a given polarization
It returns for a given discriminant and polarization the list of primes of PDR and for each of them
an array which contains the lists of endomorphisms ell0 of norm 1 and the Gram matrices
of <l1,l2,l3,l0>
*/
PrimesofPDR:=function(Disc,pol)
	AA := AssociativeArray();
	sol,O,P,GramL,Lel:=sievingT(Disc,pol);
	if Type(sol) eq BoolElt then 
		print "Decomposable polarization"; return false;
	else 
		primlist1:=&join{SequenceToSet(PrimeDivisors(Integers()!Determinant(T))) : T in sol};
		primlist1:=Sort(SetToSequence(primlist1));
		primlist:={p : p in primlist1 | IsInert(p,O) or IsRamified(p,O)};
//		print "Possible primes of PDR are",primlist;
		for p in primlist do 
			boolT,GramLpL,endnorm1L:=IsPDRatp(O,P,p,Lel);
			if boolT then
				AA[p]:=[* GramLpL, endnorm1L *];
			end if;
		end for;
	end if;
	return AA;
end function;


// Primes of PDR for all undecomposable polarizations
// Same as above but running over all polarizations for a given discriminant
PrimesofPDRforallPolarizations:=function(Disc)
	PL:=polarizations(Disc);
	pols:=[];
	for P in PL do
  	if P[2] ne "split" then pols:=pols cat [P[1]]; end if;
	end for;
	print "number of undecomposable polarizations",#pols;
	pPDR:=[* *];
	for pol in pols do 
		pPDR:=pPDR cat [* [* pol, PrimesofPDR(Disc,pol) *] *];
	end for;
	return pPDR;
end function;


//Intersection multiplicity 

// The 3*3 matrix Gram matrix Q_ell0 of ell0^{\perp} inside <ell1,ell2,ell3,ell0>
Grampo:=function(GramLp) 
	return Matrix([[GramLp[1,1]-GramLp[1,4]^2,GramLp[1,2]-GramLp[1,4]*GramLp[2,4],GramLp[1,3]-GramLp[1,4]*GramLp[3,4]],
		[GramLp[2,1]-GramLp[1,4]*GramLp[2,4],GramLp[2,2]-GramLp[2,4]^2,GramLp[2,3]-GramLp[2,4]*GramLp[3,4]],
		[GramLp[3,1]-GramLp[1,4]*GramLp[3,4],GramLp[3,2]-GramLp[2,4]*GramLp[3,4],GramLp[3,3]-GramLp[3,4]^2]]);
end function;

/* The Gross-Keating invariants of a ternary form Q according to [Bouw07]. For p=2
this is only a partial implementation which seems to cover all necessary cases for d<200
if it doesn't, it return "case not treated yet"
*/ 
GKinvariants:=function(Q,p) 
	KL:= QNF();
	OL:=IntegerRing(KL);
	pI:=Decomposition(OL!p)[1,1];
	NQ:=NumberFieldLatticeWithGram(ChangeRing(Q,KL)/4);
	J,D,scale:=JordanDecomposition(NQ,pI);
//	print D;
	val:=[]; 
	if p ne 2 then 
		for Dd in D do val:=val cat [Valuation(Rationals()!Dd[i,i],p) : i in [1..Degree(Dd[1])]]; end for;
		return val;
	end if;
//p=2
// diagonal cases
	if #D eq 1 and IsDiagonal(D[1]) then 
		mu1:=Valuation(Rationals()!D[1][1,1],2);
		return [mu1,mu1+1,mu1+1];
	end if;
	if #D eq 2 and &and[IsDiagonal(Dd): Dd in D] then
		if NumberOfRows(D[1]) eq 1 then
			mu1:=Valuation(Rationals()!D[1][1,1],2); 
			mu2:=Valuation(Rationals()!D[2][1,1],2);
			mu3:=mu2;
			if IsOdd(mu1-mu2) then 
				return [mu1,mu2,mu3+2];
			else 
				u1:=D[1][1,1]/2^mu1; u2:=D[2][1,1]/2^mu2;
				if Valuation(Rationals()!(u1+u2-2),2) ge 2 or mu3 le mu2+1 then
					return [mu1,mu2+1,mu3+1];
				else 
					return [mu1,mu2+2,mu3];
				end if;
			end if;
		else 
			mu1:=Valuation(Rationals()!D[1][1,1],2); 
			mu2:=mu1;
			mu3:=Valuation(Rationals()!D[2][1,1],2);
			u1:=D[1][1,1]/2^mu1; u2:=D[1][2,2]/2^mu2;
			if Valuation(Rationals()!(u1+u2-2),2) ge 2 or mu3 le mu2+1 then
				return [mu1,mu2+1,mu3+1];
			else 
				return [mu1,mu2+2,mu3];
			end if;
		end if;
	end if;
	if #D eq 3 then
		mu1:=Valuation(Rationals()!D[1][1,1],2); 
		mu2:=Valuation(Rationals()!D[2][1,1],2);
		mu3:=Valuation(Rationals()!D[3][1,1],2);
		if IsOdd(mu1-mu2) then 
			return [mu1,mu2,mu3+2];
		else 
			u1:=D[1][1,1]/2^mu1; u2:=D[2][1,1]/2^mu2;
			if Valuation(Rationals()!(u1+u2-2),2) ge 2 or mu3 le mu2+1 then
				return [mu1,mu2+1,mu3+1];
			else 
				return [mu1,mu2+2,mu3];
			end if;
		end if;
	end if;
// non diagonal cases: we assume that we are in the case
// that the non diagonal part has a diagonal with valuations 0
// it seems to be the case in practice, if no simply say: case not treated yet
	if #D eq 2  and IsDiagonal(D[1]) eq false then
		mu1:=Valuation(Rationals()!D[1][1,1],2);
		mu2:=Valuation(Rationals()!D[1][2,2],2);
		if mu1 eq 0 and mu2 eq 0 then 
			return [0,0,Valuation(Rationals()!D[2][1,1],2)];
//			print D;
		else 
			print "case not treated",D,scale;
			return [0,0,1];
		end if;
	end if;
	if #D eq 1 then 
		if D[1][1,2] eq 0 then 
			mu1:=Valuation(Rationals()!D[1][1,1],2);
			mu2:=Valuation(Rationals()!D[1][2,2],2); 
			return [mu1,mu2,mu2];
		else
			mu1:=Valuation(Rationals()!D[1][1,1],2);
			mu2:=Valuation(Rationals()!D[1][3,3],2); 
			return [mu1,mu1,mu2];
		end if;
	else 
			print "case not treated", D,scale;
			return [0,0,1];
	end if;
end function;



// given the Gross-Keating invariants of Q compute the Gross-Keating exponent
GKexponent:=function(L,p)
	a1:=L[1];a2:=L[2];a3:=L[3];
	if IsEven(a1+a2) then
		s:=0;
		for i:=0 to a1-1 do
			s:=s+(i+1)*(a1+a2+a3-3*i)*p^i;
		end for;
		for i:=a1 to Integers()!((a1+a2-2)/2) do
			s:=s+(a1+1)*(2*a1+a2+a3-4*i)*p^i;
		end for;
		return Integers()!(s+(a1+1)/2*(a3-a2+1)*p^(Integers()!((a1+a2)/2)));
		else
		s:=0;
		for i:=0 to a1-1 do
			s:=s+(i+1)*(a1+a2+a3-3*i)*p^i;
		end for;
		for i:=a1 to Integers()!((a1+a2-1)/2) do
			s:=s+(a1+1)*(2*a1+a2+a3-4*i)*p^i;
		end for;
		return s;
	end if;
end function;


// Computing intersection multiplicity e_(O,P,p) for all primes p of PDR.
KRexponents:=function(AA,Disc)
	primeexpL:=[];
	pList:=Sort(SetToSequence(Keys(AA)));
	for p in pList do 
		GramLpL:=AA[p][1];
		endnorm1L:=AA[p][2];
		primeexp:=0;		
		for i:=1 to #GramLpL do 
			GramLp:=GramLpL[i];
			endnorm1:=endnorm1L[i];
			R:=BaseRing(endnorm1);
			Pc:=PrimeIdeal(R,p);
			Q:=Grampo(GramLp);
//			print "Matrix Q",Q;
			L:=GKinvariants(Q,p);
//			print "GKi invariants",L;
			s:=GKexponent(L,p);
			if IsDivisibleBy(Disc,p) eq false and IsPrincipal(Pc) then
				primeexp:=primeexp+s/2;
			end if;
			if IsDivisibleBy(Disc,p) and IsPrincipal(Pc) eq false then
				primeexp:=primeexp+2*s;
			end if;
			if IsDivisibleBy(Disc,p) eq false and IsPrincipal(Pc) eq false then 
				primeexp:=primeexp+s;
			end if;
			if IsDivisibleBy(Disc,p) and IsPrincipal(Pc) then 
				primeexp:=primeexp+s;
			end if;
		end for;
//		print "prime is",p,"with intersection mutliplicity",primeexp;
		primeexpL:=primeexpL cat [[p,primeexp]];
	end for;
	return primeexpL;
end function;


// Computing e_(O,P,p) for all P for a given discriminant Disc
// the input is given by soluce:=PrimesofPDRforallPolarizations().
KRexponentsForAllPolarizations:=function(soluce,Disc)
	polprimeexpL:=[* *];
	for solP in soluce do
//		print "doing polarization",solP[1];
		AA:=solP[2]; 
		polprimeexpL:=polprimeexpL cat [* [* solP[1], KRexponents(AA,Disc) *] *];
	end for;
	return polprimeexpL;
end function;


// Compute the exponent of the absolute normalized discriminant at all primes p
// from the data of the intersection multiplicity for all polarizations and a given discriminant Disc
ExponentOfAbsoluteNormalisedDiscriminant:=function(sol,Disc)
	polprimeexpL:=[* *];
	primeexpL:=[];
	for sL in sol do
		print "doing polarization",sL[1];
		for s in sL[2] do 
			p:=Integers()!s[1];
			primeexp:=s[2];
			if IsDivisibleBy(Disc,p) eq false or p eq -Disc/4 then
				print "prime is",p,"with exponent",12*primeexp;
				primeexpL:=primeexpL cat [[p,12*primeexp]];
			end if;
			if IsDivisibleBy(Disc,p) and p ne -Disc/4 then
				print "prime is",p,"with exponent",6*primeexp;
				primeexpL:=primeexpL cat [[p,6*primeexp]];
			end if;
		end for;
	polprimeexpL:=polprimeexpL cat [* [* sL[1], primeexpL *] *];
	end for;
return polprimeexpL;
end function;

/////////////////////////////////////////////////////////////////////////////////////////////////


//////////////////////////////// 2)  Explicit computations //////////////////////


// These are the packages of Costa et al.
// the second package needs to load a recent version of Pari to accelerate the computations:  module load pari/2.17.0
AttachSpec("~/MagmaPolred/spec");
AttachSpec("~/CHIMP/CHIMP.spec");


// complex conjugate of a matrix
Conj:=function(X)
Y:=X;
m:=Nrows(X);
n:=Ncols(X);
for i:=1 to m do
  for j:=1 to n do
    Y[i,j]:=ComplexConjugate(X[i,j]);
    end for;
  end for;
return(Y);
end function;


// computing the periods of an elliptic curve E with CM by O up to precision prec
CMEllipticCurvePeriods:=function(Disc,prec)
	Hilb:=HilbertClassPolynomial(Disc);
	if Degree(Hilb) eq 1 then j:=Roots(Hilb)[1][1]; else K<j>:=NumberField(Hilb); end if;
	E:=EllipticCurveWithjInvariant(j);	
	omegas:=Periods(E : Precision:=prec);
	omega1:=omegas[1];
	omega2:=omegas[2];
	if Degree(Hilb) eq 1 then
		CC<I>:=Parent(omegas[1]);
	else
		omegas:=omegas[1];
		omega1:=omegas[1];
		omega2:=omegas[2];
		CC<I>:=Parent(omega1);
	end if;
	PeriodMatE2:=Matrix([[omega2,0,omega1,0],[0,omega2,0,omega1]]);
	return PeriodMatE2,CC;
end function;



// define the Hilbert class Field L of F=Frac(O) in the functionalities of the package CHIMP
HilbertCHIMP:=function(Disc,prec,F)
	Hilb:=HilbertClassPolynomial(Disc);
	if Degree(Hilb) eq 1 then
		FF<r>:=BaseNumberFieldExtra(DefiningPolynomial(F),prec);
	else
		K<j>:=NumberField(Hilb);
		L:=Compositum(K,F);
		L:=Polredabs(L);
//		print "Degree of the compositum is",Degree(L);
		DefL:= DefiningPolynomial(L);
		FF<r> := BaseNumberFieldExtra(DefL, prec);
	end if;
// if the FF above is too slow try FF := RationalsExtra(prec);
	return FF;
end function;



// compute the period matrix for the polarization pol, in a symplectic basis from the regular differential dx/y
PeriodMatrixPolarized:=function(pol,PeriodMatE2,F,CC)
//algebraization of the Riemann matrix tau of E
	omega2:=PeriodMatE2[1,1];
	omega1:=PeriodMatE2[1,3];
	tauE:=omega2/omega1;
	min:=MinimalPolynomial(tauE,2);
	tauEa:=Roots(ChangeRing(min,F))[1][1];
	H:=Matrix(F,[[pol[1],pol[3]],[Conjugate(pol[3]),pol[2]]]);
	M11:=(H-Conj(H))/(1/tauEa-Conjugate(1/tauEa));
	M12:=(H+Conj(H))/2-((tauEa)+Conjugate(tauEa))/2*(H-Conj(H))/(tauEa-Conjugate(tauEa));
	M22:=-(H-Conj(H))/(tauEa-Conjugate(tauEa));
	T:=ChangeRing(BlockMatrix(2,2,[M11,M12,-Transpose(M12),M22]),Integers());
	J,B:=FrobeniusFormAlternating(T);
	PeriodMatrixH:=PeriodMatE2*ChangeRing(Transpose(B),CC);
	return PeriodMatrixH;
end function;



/* given a curve X over a field K compute the list of primes p dividing the norm_(K/Q)
 of the numerator of J10(X) and of the denominators of J2(X),J4(X),J6(X),J8(X).
 For each p, compute the list of primes frakp | p in K and the normalized valuation of J10(X)
 at each frakp. Return the sum of these valuations which is by definition the exponent
 of the absolute normalized discriminant of X at p.
*/
BadReductionAllConjugates:=function(X)
	IC:=IgusaInvariants(X);
	ICweight:=[2,4,6,8,10];
	K:=Parent(IC[1]);
	ICN:=[Norm(I): I in IC];
	discX:=Numerator(ICN[5]);
	D1:=Denominator(ICN[1]);
	D2:=Denominator(ICN[2]);
	D3:=Denominator(ICN[3]);
	D4:=Denominator(ICN[4]);
	pList:=SequenceToSet(PrimeDivisors(discX) cat PrimeDivisors(D1) cat PrimeDivisors(D2) cat PrimeDivisors(D3) cat PrimeDivisors(D4));
	pList:=Sort(SetToSequence(pList));
	BadI:=[* *];
	Badp:=[];
	for p in pList do
		expp:=0;
		Dp:=Decomposition(K,p);
		for Idl in Dp do 
			Kp,phi:=Completion(K,Idl[1]);
			vIC:=[Valuation(phi(I)) : I in IC];
			dmin := Min([ vIC[i] / ICweight[i]  : i in [1..#vIC] ]);
    	expL:=[ vIC[i] - dmin*ICweight[i] : i in [1..#vIC] ];
  		if expL[5] gt 0 then 
//  			print "Valuation of I2",p,expL[1];
  			BadI:=BadI cat [* [* Idl,p,expL[5] *] *];
  			expp:=expp+expL[5];
  		end if;
		end for;
		if expp gt 0 then
			Badp:=Badp cat [[p,expp]];
		end if; 
	end for;
	return Badp,BadI;
end function;



// reconstruction for one Disc, and one polarization pol the curve X such that Jac(X)=(E^2,pol)
// return also the exponent of the absolute normalized discriminant at each prime p of bad reduction
ExplicitCurveE2:=function(Disc,F,pol,prec)
	PeriodMatE2,CC:=CMEllipticCurvePeriods(Disc,prec);
	FF:=HilbertCHIMP(Disc,prec,F);
	PeriodMatrixH:=PeriodMatrixPolarized(pol,PeriodMatE2,F,CC);
	X := ReconstructCurve(PeriodMatrixH,FF : Base:=true);
	//Omega1:=Submatrix(PeriodMatrixH,1,1,2,2);
	//Omega2:=Submatrix(PeriodMatrixH,1,3,2,2);
	//tau:=Omega2^(-1)*Omega1;
//here one could check if the endomorphism ring seems to be the right one
//_,A:=HeuristicEndomorphismAlgebra(X: Geometric:=true);
//if Dimension(A) eq 8 then 
//  print "Dimension End over Q equals",Dimension(A);
 // print "Factorization",Factorization(Numerator(Norm(Discriminant(X))));
  // print "Bad reduction",BadReductionWithNorm(X);
	Badp:=BadReductionAllConjugates(X);
	print "primes and exponents for bad reduction",Badp;
	return Badp,X;
end function;

// same as above for all polarizations for a given discriminant
ExplicitCurveE2ForAllPolarizations:=function(Disc,F,pols,prec)
	BadpL:=[* *];
	PeriodMatE2,CC:=CMEllipticCurvePeriods(Disc,prec);
	FF:=HilbertCHIMP(Disc,prec,F);
	for pol in pols do
	  print "Doing case",pol;
		PeriodMatrixH:=PeriodMatrixPolarized(pol,PeriodMatE2,F,CC);
		X := ReconstructCurve(PeriodMatrixH,FF : Base:=true);
		Badp:=BadReductionAllConjugates(X);
		print "primes and exponents for bad reduction",Badp;
	   BadpL:=BadpL cat [* Disc,pol,Badp,X *];
	end for;
	return BadpL;
end function; 

///////////////////////////////////////////////////////////////////////////////

/////////////////// 3) close formula ///////////////////////

// computing the Riemann matrix from the normalized algebraic basis [1,w] for the elliptic curve E with CM by Z[w] 
// and for the polarization pol according to Ritzenthaler "explicit construction of Serre's obstruction"
RiemannMatrixPolarized:=function(w,pol,F)
// the Riemann matrix of the elliptic curve with CM by O
	tauEa:=F!w;
	H:=Matrix(F,[[pol[1],pol[3]],[Conjugate(pol[3]),pol[2]]]);
  	M11:=(H-Conj(H))/(1/tauEa-Conjugate(1/tauEa));
  	M12:=(H+Conj(H))/2-((tauEa)+Conjugate(tauEa))/2*(H-Conj(H))/(tauEa-Conjugate(tauEa));
  	M22:=-(H-Conj(H))/(tauEa-Conjugate(tauEa));
  	T:=ChangeRing(BlockMatrix(2,2,[M11,M12,-Transpose(M12),M22]),Integers());
  	J,B:=FrobeniusFormAlternating(T);
	tau:=(Submatrix(B,1,1,2,2)*tauEa+Submatrix(B,1,3,2,2))*((Submatrix(B,3,1,2,2)*tauEa+Submatrix(B,3,3,2,2)))^(-1);
	return tau;
end function;



// finding the solution of the Humbert system
SolveHumbertSystem:=function(w,tau)
  	alpha:=w-ComplexConjugate(w);
 	z1:=tau[1,1];z2:=tau[1,2];z3:=tau[2,2];
  	D:=LeastCommonMultiple([Denominator(z1),Denominator(z2),Denominator(z3),Denominator(z2^2-z1*z3)]);
  	systhumbert:=[D*(z1+ComplexConjugate(z1)),2*D*(z2+ComplexConjugate(z2)),D*(z3+ComplexConjugate(z3)),D*(z2^2-z1*z3+ComplexConjugate(z2^2-z1*z3)),2*D,
  	D*(z1-ComplexConjugate(z1))/alpha,2*D*(z2-ComplexConjugate(z2))/alpha,D*(z3-ComplexConjugate(z3))/alpha,D*(z2^2-z1*z3-ComplexConjugate(z2^2-z1*z3))/alpha,0];
  	R:=RMatrixSpace(IntegerRing(),2,5);
  	Lhumbert:=Basis(Kernel(Transpose(R!systhumbert)));
  return Lhumbert;
 end function;


// the bilinear form of Kudla in the basis of Z^5 \simeq {special endomorphism} 
// Note that one uses a different quadratic form than Humbert for which it would be B^2-4*A*C-4*D*E
bf:=function(v,w)
  A:=(v+w)[1];B:=(v+w)[2];C:=(v+w)[3];D:=(v+w)[4];E:=(v+w)[5];
  Q1:=B^2-A*C-D*E;
  A:=(v)[1];B:=(v)[2];C:=(v)[3];D:=(v)[4];E:=(v)[5];
  Q2:=B^2-A*C-D*E;
  A:=(w)[1];B:=(w)[2];C:=(w)[3];D:=(w)[4];E:=(w)[5];
  Q3:=B^2-A*C-D*E;
  return (Q1-Q2-Q3)/2;
end function;


// Computation of the close formula using the interpretation of Q in terms of singular relations
VillegasCountOld:=function(Disc,Q)  
  d:=-Disc;
  N:=Integers()!(d/2^(Valuation(d,2)));
  Q1,T:=OrthogonalizeGram(Q);   
  xmax:=(Sqrt(d/Q1[1,1]));
  ymax:=(Sqrt(d/Q1[2,2]));
  zmax:=(Sqrt(d/Q1[3,3]));
  v:=Matrix([[xmax,ymax,zmax]]);
  vp:=v*ChangeRing(T,BaseRing(v));
  xmax:=Ceiling(AbsoluteValue(vp[1][1]));
  ymax:=Ceiling(AbsoluteValue(vp[1][2]));
  zmax:=Ceiling(AbsoluteValue(vp[1][3]));
  P<x,y,z>:=PolynomialRing(Integers(),3);
  Dlist:=[];
  f:=d-(Q[1,1]*x^2+2*Q[1,2]*x*y+2*Q[1,3]*x*z+Q[2,2]*y^2+2*Q[2,3]*y*z+Q[3,3]*z^2);
  for a in [-xmax..xmax] do
    for b in [-ymax..ymax] do
      for c in [-zmax..zmax] do
        D:=Evaluate(f,[a,b,c]);
     	  if D gt 0 and IsDivisibleBy(D,4) then Append(~Dlist,D div 4);end if;
      end for;
    end for;
  end for;
 // print Dlist;
  Dset:=SequenceToSet(Dlist);
  dList:=&cat[Divisors(D) : D in Dlist];
  dset:=SequenceToSet(dList);
//  print "dset", dset;
  Dprime:=&join{SequenceToSet(PrimeDivisors(dd)) : dd in Dset};
//  print "Dprime",[[p,LegendreSymbol(-N,p)] : p in Dprime | p ge 3];
  Dsum:=[[-JacobiSymbol(dd,N)*Multiplicity(dList,dd),dd] : dd in dset];
  return Sort([[dd,&+[D[1]*Valuation(D[2],dd) : D in Dsum]*6] : dd in Dprime]);
end function;


// computation of the lattice of special endomorphisms L0
SpecialEndomorphisms:=function(Disc,pol)
	PP<x>:=PolynomialRing(Rationals());
	F<a>:=SplittingField(x^2-Disc);
	O:=MaximalOrder(F);
	w:=O.2;
	NF:=NumberField(Parent(pol[1]));
	if IsOdd(Disc) then
		Embed(NF,F,a);
	else 
		Embed(NF,F,a/2);
	end if;
	P:=Matrix(F,[[pol[1],pol[3]],[Conjugateb(pol[3]),pol[2]]]);
	Pi:=ChangeRing(P^(-1),O);
	_<x1,x2,y1,y2,z1,z2,t1,t2>:=PolynomialRing(F,8);
	A:=Matrix([[(x1+w*x2),(y1+w*y2)],[(z1+w*z2),(t1+w*t2)]]);
	wb:=Trace(w)-w;
	Atb:=Matrix([[(x1+wb*x2),(z1+wb*z2)],[(y1+wb*y2),(t1+wb*t2)]]);
	// being symetric endo for P
	R:=Atb*P-P*A;
	r1:=R[1,1]/a;
	r2:=(R[2,1]+R[1,2])/a;
	r3:=R[2,1]-R[1,2];
	r4:=R[2,2]/a;
	L1:=[Coefficient(r1,i,1) : i in [1..8]];
	L2:=[Coefficient(r2,i,1) : i in [1..8]];
	L3:=[Coefficient(r3,i,1) : i in [1..8]];
	L4:=[Coefficient(r4,i,1) : i in [1..8]];
	// having trace 0
	L5:=[1,0,0,0,0,0,1,0];
	L6:=[0,1,0,0,0,0,0,1];
	S:=Matrix(Integers(),[L1,L2,L3,L4,L5,L6]);
	B:=Basis(Kernel(Transpose(S)));
	el10:=Evaluate(A,Eltseq(B[1]));
	el20:=Evaluate(A,Eltseq(B[2]));
	el30:=Evaluate(A,Eltseq(B[3]));
	return [el10,el20,el30];
end function;


// alternative computation of the close formula using the computation of Q
// in terms of special endomorphisms.
VillegasCount:=function(Disc,Qlist) 
  d:=-Disc;
  N:=Integers()!(d/2^(Valuation(d,2))); 
  Dlist:=[Integers()!(Determinant(M)) : M in Qlist];
//  print "Dlist",Dlist;
  Dset:=SequenceToSet(Dlist);
  dList:=&cat[Divisors(D) : D in Dlist];
  dset:=SequenceToSet(dList);
//  print "dset", dset;
  Dprime:=&join{SequenceToSet(PrimeDivisors(d)) : d in Dset};
//  print "Dprime",[[p,LegendreSymbol(-N,p)] : p in Dprime | p ge 3];
  Dsum:=[[-JacobiSymbol(d,N)*Multiplicity(dList,d),d] : d in dset];
  return Sort([[d,12*&+[D[1]*Valuation(D[2],d) : D in Dsum]] : d in Dprime]);
end function;









==> anc/readme.txt <==
This package contains several files:

- functionalities5.magma contains all necessary functions used in the article;

- PDR-intersection-multiplicy.magma automatizes the computation of the PDR and intersection multiplicity for d<100 and also follows the running example in the article;

- explicit-curves.magma computes the data in the first column of the tables of the article;

- close-formula.magma computes the data in the second column of the tables of the article.
